Scale-Covariant Holography

We explore a vast landscape of scale-covariant string backgrounds that arise from the backreaction of D$p$-branes. In a convenient Weyl frame the metric has an AdS factor and the dilaton has a non-trivial profile. This structure provides a notion of scale covariance that facilitates a holographic analysis and provides a window into the dynamics of the dual strongly coupled non-conformal gauge theory. We present different classes of supergravity solutions of this kind and discuss their dual field theory interpretation. We find several new supersymmetric backgrounds arising from D2-branes by utilizing four-dimensional gauged supergravity, D$p$-branes wrapped on compact manifolds, and infinite families constructed directly in ten dimensions. We construct holographic RG flows between some of the new supersymmetric backgrounds and compute the spectrum of low-lying local operators. Holography determines the form of observables such as the thermal free energy and scalar two-point functions, predictions which could be tested on the lattice.

==> anc/README.md <==
# Electric ISO(7) scaling backgrounds

This is an ancillary database to accompany the paper **Scale covariant holography**. (arXiv link to be added once uploaded.)

A catalogue of 78 scaling backgrounds in four-dimensional electric ISO(7) maximal gauged supergravity, with supersymmetry, continuous and discrete symmetry data, fluctuation spectra, and explicit scalar-field representatives. The accompanying Mathematica notebook provides commands to explore the catalogue and check the scaling-background equations.

The repository contains three JSON databases and one notebook. Keep all four files in the same directory.

| File | Contents |
| --- | --- |
| [scaling_backgrounds.json](scaling_backgrounds.json) | Catalogue of 78 backgrounds: identifiers, radius, scaling exponent, supersymmetry, symmetry groups, scalar BF stability, and spectra for spins 0, 1/2, 1, 3/2 and 2, with multiplicities. |
| [model_22_scalars.json](model_22_scalars.json) | Field order, domains and conventions for the 22-scalar truncation invariant under $(\mathbb{Z}_2)^2$, together with exact Wolfram Language expressions for `V`, `h1` and the 21 components of `h2m`. |
| [backgrounds_22_scalars.json](backgrounds_22_scalars.json) | Numerical values of the 22 fields for each background, matched to the catalogue by `index` and `label`. |
| [scaling_backgrounds.nb](scaling_backgrounds.nb) | Mathematica interface for loading the databases, displaying and filtering backgrounds, accessing spectra and evaluating equation residuals. |

## Getting started

Use Wolfram Mathematica to open the notebook. It was saved with version 15.0; compatibility with earlier versions has not been checked. No additional Mathematica packages or source files are required.

1. Download all four files into one directory, preserving their filenames.
2. Open `scaling_backgrounds.nb`.
3. Evaluate **both input cells** in the **Initialisation** section, in order. Initialisation may take about 30 seconds.
4. Evaluate the examples below or those already included in the notebook. Re-evaluate both initialisation cells after replacing a database file.

```wl
ListBackgrounds[]                 (* All 78 backgrounds *)
ListBackgrounds["SUSY"]           (* Supersymmetric backgrounds *)
ListBackgrounds["BF_stable"]      (* Backgrounds passing the stored BF test *)

BackgroundSummary[1]
BackgroundSummary["Z666666"]      (* The same background, selected by label *)

MassSpectrum[1, "scalars"]        (* Grouped values and multiplicities *)

SymbolName /@ fields              (* Ordered field names *)
GetBackground[1]                  (* Values in that order *)
BackgroundRules[1]               (* Field -> value substitution rules *)
CheckBackground[1]               (* Maximum equation residual and status *)
```

Background-specific accessors accept an integer index from 1 to 78 or a string label such as `"Z666666"`. Indices follow descending numerical `L_AdS`. A label consists of `Z` and the first six fractional decimal digits of `L_AdS`, truncated without rounding.

For example, background 1 is `Z666666`, with continuous symmetry SO(7), $\mathcal{N}=8$, $gL_{\mathrm{AdS}}=2/3$, $\eta=1/3$, and `BFStable[1]` equal to `True`.

## Notebook commands

| Command | Returns |
| --- | --- |
| `indexForLabel[label]`, `label[index]` | Conversion between catalogue labels and indices. |
| `AdSLength[x]`, `etaValue[x]` | The stored dimensionless radius and scaling exponent. |
| `supersymmetry[x]` | An association containing `"N"` and the number of real Poincare supercharges. |
| `globalSymmetry[x]` | The full symmetry association. |
| `continuousSymmetryGroup[x]`, `discreteSymmetryGroup[x]` | Continuous and discrete group names. |
| `BFStable[x]` | The stored scalar BF-stability Boolean. |
| `BackgroundSummary[x]`, `BackgroundTableData[]` | A summary association for one background, or a list of summaries for all backgrounds. |
| `MassSpectrum[x, sector]` | An association containing the physical field count and grouped spectrum with multiplicities. |
| `GetBackground[x]`, `BackgroundRules[x]` | Ordered field values or substitution rules. |
| `BackgroundResidual[x]` | The 21 shape-equation residuals. |
| `CheckBackground[x]`, `CheckAllBackgrounds[]` | An equation check for one background, or a table of checks for all backgrounds. |

The allowed `MassSpectrum` sector strings are `"scalars"`, `"spin_one_half"`, `"vectors"`, `"spin_three_halves"` and `"spin_two"`. Their quantity and multiplicity definitions are available in `spectrumDefinitions`.

## Data and conventions

The theory has magnetic coupling $m=0$. The notebook evaluates the background equations at electric coupling $g=1$, with covariance weight $k=-2$. Its variable `d = 3` denotes the boundary dimension; the bulk is four-dimensional.

The JSON key `L_AdS` stores the dimensionless quantity $gL_{\mathrm{AdS}}$ in the common covariant frame used by all three databases. The dilaton profile is $\varphi(r)=-\eta r/(2L_{\mathrm{AdS}})$, with $\varphi(0)=0$ at the tabulated reference slice. The remaining 21 fields are constant along each background.

This release uses $\varphi=\varphi_{\mathrm{old}}/2$ relative to the $k=-1$ release. Consequently, $h_1=4h_{1,\mathrm{old}}$ and $h_{2m}=2h_{2m,\mathrm{old}}$, so the action is unchanged. The potential, shape coordinates, radii, scaling exponents and spectra are unchanged. All stored dilaton values are zero at the reference slice and remain zero. With $z=L_{\mathrm{AdS}}e^{-r/L_{\mathrm{AdS}}}$, the profile is $\varphi(z)=(\eta/2)\log(z/L_{\mathrm{AdS}})$.

The field order is

```text
varphi, X1, X2, X3, X4, X5, X6, Chi1, ..., Chi15
```

`X1` through `X6` are positive multiplicative coordinates; their stored values are not logarithms. The `Chi` fields are real. Each background's `values` array follows the `fields` array in `model_22_scalars.json`. In Mathematica, use `fields` and `BackgroundRules[x]` to work with the notebook's field symbols.

The model uses a `+V` term and a dilaton kinetic term `-(h1/2) (dvarphi)^2` in the covariant-frame action. At the SO(7) origin (the flat D2-brane background), $V=35g^2/2$, $h_1=16$ and $h_{2m}=0$. Thus $\eta=2k^2/(2k^2+h_1)=8/(8+16)=1/3$ and $gL_{\mathrm{AdS}}=2/3$. The exported expressions supply the functions needed for the scaling-background equations; the full shape-field kinetic matrix `h3` is not included. Formula strings use Wolfram Language `InputForm` with exact integer and rational coefficients, and the notebook imports them automatically.

In `scaling_backgrounds.json`, `solutions` contains the records and `spectrum_definitions` defines the five sectors. Each spectrum contains a `physical_field_count` and a `levels` array. A level has the form

```json
{
  "value": {"re": "-2.666666666666668", "im": "0.0"},
  "multiplicity": 27
}
```

The real and imaginary parts are decimal strings. Radius, exponent and background-field values are also stored as decimal strings; indices and multiplicities are integers. Multiplicities count physical fields, with Majorana-field counting for fermions. Supersymmetry is recorded as $\mathcal{N}$ and $2\mathcal{N}$ real Poincare supercharges.

Bosonic spectrum quantities are labelled $M^2L_{\mathrm{AdS}}^2$ and fermionic quantities $ML_{\mathrm{AdS}}$. For scalars, check `canonical_mass_available`: when it is `false`, the entries are parameters obtained from paired radial indicial roots, rather than eigenvalues of a canonical scalar mass matrix.

## Equation checks and interpretation

The notebook defines `scalingEquations` for the 21 constant shape fields. `backgroundEquations` substitutes the algebraic expressions for `eta` and `LAdS`. `CheckBackground[x]` tests 23 residuals in total: the 21 shape equations and the two relations fixing the exponent and radius. It returns the largest absolute residual and a status string, with a passing threshold strictly below $10^{-10}$.

These checks use the supplied 22-scalar model. The spectra and `BF stability` flags are stored results for physical fluctuations of the full four-dimensional theory; the notebook reads them from the catalogue. It does not recalculate those spectra or search for new backgrounds. The catalogue contains six backgrounds flagged BF-stable. This flag describes the scalar BF test and does not establish non-perturbative stability or stability against higher Kaluza-Klein modes.

Numerical values preserve binary64 source data, without a uniform guarantee on all displayed digits. The notebook converts numerical strings to machine precision and suppresses small numerical residues in some outputs. Exact model coefficients do not make the supplied background coordinates exact.

Discrete symmetry entries describe verified finite subgroups of components modulo the connected continuous group. They carry no completeness claim and do not imply a direct product with the continuous group. `D8` denotes the dihedral group of order eight; `"None found"` means no additional component was found within the search performed. The catalogue as a whole is not a proof of completeness of the scaling-background landscape.


==> anc/backgrounds_22_scalars.json <==
{
  "model_file": "model_22_scalars.json",
  "catalogue_file": "scaling_backgrounds.json",
  "conventions": {
    "reference_section": "All supplied values use varphi(r=0)=0; varphi runs along each scaling solution and the other 21 fields are constant",
    "precision": "Decimal strings preserving binary64 reconstruction values",
    "equivalence": "Values are a representative of each verified SO(7)/parity orbit",
    "dilaton_profile": "varphi(r)=-eta*r/(2*L_AdS), with varphi(0)=0; equivalently varphi(z)=(eta/2)*log(z/L_AdS) for z=L_AdS*exp(-r/L_AdS). The twenty-one shape fields are constant."
  },
  "solutions": [
    {
      "index": 1,
      "label": "Z666666",
      "values": [
        "0",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "0",
        "-4.4841550858394146e-44",
        "0",
        "0",
        "3.5264830524668625e-38",
        "2.9387358770557188e-39",
        "1.1754943508222875e-38",
        "1.7632415262334313e-38",
        "0",
        "-5.8774717541114375e-39",
        "5.8774717541114375e-39",
        "-3.5264830524668625e-38",
        "1.0579449157400588e-37",
        "3.5264830524668625e-38",
        "-5.8774717541114375e-39"
      ]
    },
    {
      "index": 2,
      "label": "Z642476",
      "values": [
        "0",
        "1",
        "1.0318261942716562",
        "1.152526580159323",
        "0.96593632892484549",
        "0.97715996843424591",
        "0.98363193244419",
        "-3.4951038017743253e-29",
        "-1.0366685841791448e-39",
        "2.1201987340299726e-98",
        "-5.9318652201412804e-45",
        "2.5916714604478611e-39",
        "2.8508386064926451e-39",
        "-0.62979292070839588",
        "-3.8666385499321599e-29",
        "-7.8228437785321557e-32",
        "-2.2481244674122185e-31",
        "-3.5076058061739252e-31",
        "-3.3456881249344698e-31",
        "2.8619022652539083e-31",
        "8.9594225863216212e-31",
        "-1.036668584179144e-39"
      ]
    },
    {
      "index": 3,
      "label": "Z597968",
      "values": [
        "0",
        "1.089263472106589",
        "1.174418197244804",
        "0.96597696154603707",
        "0.97774658402115089",
        "0.98064205138072325",
        "1.0001995486660455",
        "0.17453035897007352",
        "-0.36757804769886293",
        "-0.36757804769886293",
        "0.4901040635984843",
        "-8.0465257201284723e-17",
        "-0.034408235002008646",
        "0.014566849448076454",
        "-0.43709042640687307",
        "0.32960124269073621",
        "-0.43454806894363779",
        "0.22660104904130518",
        "0.22651357100825115",
        "-0.17453035897007363",
        "-0.32359596108430955",
        "0.098469048281501673"
      ]
    },
    {
      "index": 4,
      "label": "Z596827",
      "values": [
        "0",
        "1.1039622712335051",
        "1",
        "1",
        "1",
        "1",
        "1.0142296878088912",
        "0.37803512948453794",
        "-0.46768867455502849",
        "-0.46768867455502838",
        "-0.46768867455502838",
        "-3.7262501892076238e-17",
        "-3.4129416297562488e-17",
        "-5.873373955904009e-17",
        "0.2753581979579468",
        "0.27535819795794686",
        "0.2753581979579468",
        "-0.37803512948453799",
        "-0.37803512948453799",
        "-0.3780351294845381",
        "-0.2753581979579468",
        "0.10409507201966148"
      ]
    },
    {
      "index": 5,
      "label": "Z571819",
      "values": [
        "0",
        "1.1840083131487114",
        "1.0560446166098416",
        "0.94692968864349869",
        "1.1420813450581173",
        "1.0068936861961306",
        "1.1186226299395963",
        "-0.33747471035776616",
        "-3.7147432210083532e-17",
        "-0.34603165301207039",
        "-0.3460316530120699",
        "-9.7568133925171116e-17",
        "0.21288498870098943",
        "-0.065943907373801736",
        "0.025832210089270929",
        "1.1011554543499458",
        "-0.30935599419185894",
        "-0.15140382773095107",
        "-0.10142678689465863",
        "-0.042373001231308098",
        "-0.013892594443505209",
        "0.030581026087314132"
      ]
    },
    {
      "index": 6,
      "label": "Z570472",
      "values": [
        "0",
        "0.90245797310660847",
        "0.92030114460186119",
        "0.9408749116944054",
        "1.0891358271414624",
        "0.9633054235794315",
        "0.99284030892558506",
        "-0.55652795967287727",
        "0.66558280338714571",
        "0.66558280338714515",
        "3.230294440780877e-17",
        "-2.7597382030008562e-17",
        "-0.20252195433519624",
        "0.029028617393544287",
        "-0.092485822526963302",
        "0.22936546945270272",
        "-0.1086410597371172",
        "0.063505352519601196",
        "0.066777142732150283",
        "0.5565279596728776",
        "-0.34207459948783286",
        "-0.26916995661026699"
      ]
    },
    {
      "index": 7,
      "label": "Z561983",
      "values": [
        "0",
        "1.3104209342751887",
        "1.0378804845068137",
        "0.96350207459116621",
        "0.92601706882779511",
        "0.94033323744304376",
        "0.97332211938781465",
        "-0.64451797737490646",
        "-1.3677195912906215e-16",
        "0.31859980051365488",
        "0.31859980051365505",
        "0.11755752919770293",
        "0.12743644916326249",
        "-0.56851852047835039",
        "-0.52301743325075922",
        "-0.14334953345848944",
        "-0.057701261630968864",
        "-0.35610964810028156",
        "-0.70195087802819034",
        "-0.32375576341445511",
        "-0.27237514462776646",
        "-1.146047376947305"
      ]
    },
    {
      "index": 8,
      "label": "Z556269",
      "values": [
        "0",
        "1.1406710381798513",
        "1.0286776140488276",
        "0.97212186436530501",
        "1.1744372518561155",
        "1.1238390420514626",
        "0.96770794785810021",
        "-0.46471386925136604",
        "-0.46863851452177691",
        "6.6141831845666088e-17",
        "6.4737583939218392e-17",
        "-0.25024430129957803",
        "-0.2486517280542225",
        "-0.16643747785806032",
        "0.035148102986371166",
        "0.45517506118040202",
        "0.38628105966424464",
        "-0.33876252466474527",
        "-0.76689570832964093",
        "-0.31492811253396019",
        "0.32123929368765047",
        "0.10929568415506725"
      ]
    },
    {
      "index": 9,
      "label": "Z554619",
      "values": [
        "0",
        "0.9957193945677546",
        "0.99290555379608791",
        "1.0389645237636143",
        "0.92824297003705303",
        "0.9394030873480268",
        "0.97448052251942263",
        "-0.25630198880197708",
        "-5.7557597386962409e-18",
        "1.7899034578501939e-16",
        "-0.88746431102906242",
        "1.3621543742920483e-17",
        "-0.031377018813964236",
        "-0.89985116688075262",
        "0.24979060666774971",
        "0.046027568727176428",
        "0.11001274767754528",
        "-0.094113878929437719",
        "0.52148538798519728",
        "0.058690805058026846",
        "0.27820773403967936",
        "0.5483142877014987"
      ]
    },
    {
      "index": 10,
      "label": "Z552797",
      "values": [
        "0",
        "1.0747501407560971",
        "1.0035888099127157",
        "0.9964240235868832",
        "1.0012408773339658",
        "1.1346826068219089",
        "1.1177679059427996",
        "0.42407632739048856",
        "-5.1337122079175254e-17",
        "0.57812453329528923",
        "-0.57812453329528823",
        "-1.2673638514088981e-17",
        "0.15479279111487435",
        "-0.1411661270173149",
        "-0.33224408344224232",
        "-0.084183221300538527",
        "-0.018539262938019555",
        "0.026408469768078875",
        "-0.42407632739048862",
        "0.017141766403956087",
        "0.39210929613968354",
        "0.00048959356482085889"
      ]
    },
    {
      "index": 11,
      "label": "Z550711",
      "values": [
        "0",
        "1.1473074050550258",
        "1.0352525750102308",
        "1.2183255998461233",
        "0.97174581933186976",
        "0.95245417399287191",
        "1.104516036874809",
        "-0.8126514101749055",
        "-1.8041204232819462e-17",
        "-1.7452907301550625e-16",
        "0.42292608320717778",
        "-3.7091896327671072e-17",
        "0.034458409796634858",
        "0.3851167970549908",
        "0.40453945082247866",
        "-0.064793872257202567",
        "0.010384369534718911",
        "0.021241093115488153",
        "-0.090939509788616243",
        "0.092153845690963201",
        "-0.80702304788490564",
        "0.57415259930552509"
      ]
    },
    {
      "index": 12,
      "label": "Z548003",
      "values": [
        "0",
        "1.1082064192215566",
        "0.98491999650589013",
        "1.0153108917958897",
        "1.1778633516720947",
        "0.99286757480256371",
        "1.0975147980956752",
        "-0.024175041562798167",
        "-9.8780223830254926e-23",
        "5.6677570744744403e-25",
        "-1.9858493180293847e-24",
        "-2.9275115235458848e-17",
        "0.35491483098593829",
        "0.018965889208394517",
        "-0.25722551734437593",
        "0.062151873539185151",
        "-0.89786389746230377",
        "0.57118945484023609",
        "-0.40517399036182972",
        "0.084234548827978192",
        "0.038012051015107434",
        "-0.033938906693096245"
      ]
    },
    {
      "index": 13,
      "label": "Z547234",
      "values": [
        "0",
        "0.75302273979021916",
        "0.92232827154236408",
        "0.96037923318987073",
        "0.97603559517112992",
        "0.98395923052528211",
        "1.1207139482099708",
        "-4.1113728697124733e-25",
        "0.90700392881691805",
        "-1.2027897117473812e-29",
        "-0.90700392881691927",
        "-5.7863287773372294e-26",
        "7.4611931985242057e-32",
        "-9.9250545782659363e-32",
        "-1.5092988537651367e-25",
        "1.5092293722328669e-25",
        "-9.4515915929059343e-25",
        "-4.1021707287916007e-25",
        "1.2308197009682574e-25",
        "-1.2308773047973594e-25",
        "-9.4576768632257261e-25",
        "0.23160791496776176"
      ]
    },
    {
      "index": 14,
      "label": "Z545889",
      "values": [
        "0",
        "0.79670297372285681",
        "0.91675778923486506",
        "1.0216194064764044",
        "0.90000172331592243",
        "0.95780862423894098",
        "0.9882127910425802",
        "-0.070365055559842779",
        "0.14507450156794144",
        "1.1446832164429264",
        "-0.30809552059561762",
        "-0.097226415311222239",
        "-0.10772375977095956",
        "0.60351077954926324",
        "0.39859096457427445",
        "0.68263000514316019",
        "-0.087575228469303726",
        "-0.032114780554436506",
        "-0.36790530995647835",
        "-0.091807678570613296",
        "-0.27656140633151316",
        "-0.23061574479787725"
      ]
    },
    {
      "index": 15,
      "label": "Z540026",
      "values": [
        "0",
        "1.1385188314843218",
        "0.97238273193397962",
        "0.98437318455628842",
        "1.0442774151790182",
        "0.97166921573245701",
        "1.0322872860946017",
        "-0.68624812234761556",
        "-0.91557153889951914",
        "0.91557153889951914",
        "-5.8997780206615241e-19",
        "1.8186485712314359e-16",
        "0.0654889205047679",
        "-0.046586587122152266",
        "0.57342345358001146",
        "0.023290687247889841",
        "-0.60539341151917225",
        "0.017006336972320839",
        "-0.019100015006339319",
        "-0.68624812234761534",
        "-0.02165096148307942",
        "0.1014382664286864"
      ]
    },
    {
      "index": 16,
      "label": "Z533713",
      "values": [
        "0",
        "1.1253066483256484",
        "0.98233707785684998",
        "1.0179805105002095",
        "1.0125284968055213",
        "1.0458297782652159",
        "1.0720748522350527",
        "0.058198678619501377",
        "-1.4650458325450014e-17",
        "-0.92006451530199973",
        "-0.92006451530200029",
        "-1.9379575661459915e-16",
        "0.090839090910328518",
        "-0.22269543513836876",
        "-0.093983760066234254",
        "0.36147649167320339",
        "0.36676320673118157",
        "-0.67277696266178255",
        "-0.058198678619501391",
        "-0.67395428997207163",
        "0.10694434012588237",
        "0.24674983624069965"
      ]
    },
    {
      "index": 17,
      "label": "Z524611",
      "values": [
        "0",
        "1.1367722662413662",
        "1.034703458791163",
        "1.0172037449749989",
        "1.0102870129540431",
        "1.0068463040029898",
        "1.0143635213114155",
        "0.34933463867277997",
        "0.92526062556693423",
        "-1.7052893965187537e-17",
        "-0.92526062556693389",
        "0.2779989692868397",
        "-1.2960511338143456e-16",
        "1.0929992208302226e-15",
        "0.13572881434219636",
        "-0.13572881434219655",
        "0.69141921670467299",
        "0.34933463867277964",
        "-0.3063731951921384",
        "0.30637319519213874",
        "0.78853388619189579",
        "0.16134443193749962"
      ]
    },
    {
      "index": 18,
      "label": "Z522881",
      "values": [
        "0",
        "1.1873842311012337",
        "0.8389644049635594",
        "0.91595000134481119",
        "1.0643879009169359",
        "1.0424773300242687",
        "1.0173981770074685",
        "0.83875474512016091",
        "-0.28832783730609224",
        "-0.73530940692743019",
        "-0.26729468207639034",
        "-0.47755194535823164",
        "3.7536710658518498e-16",
        "1.2844135804418475e-15",
        "-0.7484089478876893",
        "-0.74840894788768897",
        "-0.1084040939561092",
        "-0.83875474512016279",
        "0.87400339362926949",
        "0.87400339362927004",
        "0.50895305416669223",
        "0.19835101122157217"
      ]
    },
    {
      "index": 19,
      "label": "Z520716",
      "values": [
        "0",
        "1.1201485087906422",
        "1.0303235244149311",
        "1.0150485330342243",
        "1.0090021339537665",
        "1.0059924542049929",
        "1.0113138667840635",
        "0.19180005988582832",
        "0.92859483296856826",
        "3.1777121828243797e-17",
        "-0.9285948329685676",
        "-0.25328697766882502",
        "-8.1396967344175137e-16",
        "8.5443682647697827e-16",
        "-0.2567291442598672",
        "0.25672914425986698",
        "-0.47304597390970238",
        "0.19180005988582824",
        "-0.6982099350493034",
        "0.69820993504930351",
        "-0.52162643139488352",
        "-0.31207967964520422"
      ]
    },
    {
      "index": 20,
      "label": "Z517369",
      "values": [
        "0",
        "1.0432050204904",
        "0.93136823301345195",
        "1.0736891860317044",
        "0.85430769354839997",
        "0.9939291033589307",
        "1.0812667323825624",
        "-0.0044555987201140056",
        "-1.662511097910595e-16",
        "0.68990945661941827",
        "-0.68990945661941849",
        "0.21238759992214523",
        "-0.23004395778515446",
        "-0.19496338822459941",
        "-0.70682008380337913",
        "1.5284128432592932",
        "0.08144465074940932",
        "0.46281160649698605",
        "0.30005125938033644",
        "-0.45794952815683149",
        "0.89389662162255468",
        "0.087530892323596052"
      ]
    },
    {
      "index": 21,
      "label": "Z514876",
      "values": [
        "0",
        "1.0675018326396379",
        "0.92053207730523068",
        "0.99458935376032398",
        "0.91669256085147222",
        "0.96488149148441338",
        "1.0722860111161521",
        "-0.55200097943894455",
        "-4.4745620394121966e-18",
        "-1.2458993144626176",
        "-1.429285202886967e-16",
        "0.44162638739857207",
        "-0.098131797662189837",
        "-0.40182670293973455",
        "0.30702367254268059",
        "0.5287477185672711",
        "-0.40225938514932263",
        "0.58649564756005002",
        "0.61019889536850225",
        "0.55080412244016863",
        "0.65220499451823166",
        "0.4150540805329484"
      ]
    },
    {
      "index": 22,
      "label": "Z514042",
      "values": [
        "0",
        "1.0745901695482059",
        "1.0380505223695859",
        "1.0188476443362795",
        "1.0112663293095381",
        "1.0074968530119239",
        "0.99998670295889269",
        "0.12158365483429763",
        "-0.92859483296856848",
        "-3.3709217690034289e-18",
        "0.92859483296856882",
        "-0.11069486505951644",
        "1.2013667536946917e-16",
        "-8.7782307319240459e-17",
        "0.010554301402318521",
        "-0.01055430140231854",
        "-0.90363272344083678",
        "0.12158365483429756",
        "0.079609871612327993",
        "-0.079609871612327854",
        "-0.91709140970616232",
        "-0.072619689902293741"
      ]
    },
    {
      "index": 23,
      "label": "Z513871",
      "values": [
        "0",
        "0.95565816040935858",
        "1.0322291250761046",
        "1.0092349095660609",
        "1.0131251271480517",
        "1.0005981702743545",
        "0.9857946864746957",
        "0.047106088250601877",
        "-0.88002869555012342",
        "9.9782651941638249e-19",
        "-0.88002869555012342",
        "-0.041311772776109978",
        "0.24708495989886231",
        "0.25299715615572027",
        "-0.01285679208210035",
        "-0.012578291643469847",
        "-0.87664593803833091",
        "-0.0500507742498899",
        "0.017996049329572474",
        "0.018007554676409819",
        "0.8787136242514112",
        "0.047980598956650834"
      ]
    },
    {
      "index": 24,
      "label": "Z503402",
      "values": [
        "0",
        "1.2976956736844441",
        "1.0949916789173186",
        "1.1514098347339057",
        "1.0065833799691974",
        "1.0623502646179175",
        "1.0453391695618568",
        "-0.85996176475276442",
        "1.7574396526283913e-26",
        "1.5155132206445455e-26",
        "-4.1973415550595917e-26",
        "8.1807289208838653e-17",
        "1.4611029780989488",
        "-0.4577963671600615",
        "-0.65645056298362359",
        "-0.091853554499557455",
        "-0.26299555459891955",
        "-0.9872079262876996",
        "-0.44141555995339249",
        "0.86072223524370883",
        "1.4446487052370809",
        "-0.61171913676697864"
      ]
    },
    {
      "index": 25,
      "label": "Z498057",
      "values": [
        "0",
        "1.2228126295211013",
        "0.96386834248986708",
        "0.96163445957483895",
        "1.1293531692659038",
        "1.0781022715552206",
        "1.0966347787858741",
        "0.75639389675644686",
        "-0.21794409567057424",
        "1.16638779784405",
        "-0.23310245162132209",
        "0.30954831102599151",
        "-0.18904589335725172",
        "-0.14349913244710116",
        "-0.081657562499973413",
        "-0.12097815209730067",
        "0.63885333975766645",
        "0.74458874177856982",
        "-0.28432371084602309",
        "-0.11140302940815275",
        "0.4226937934560136",
        "-0.067594034875201145"
      ]
    },
    {
      "index": 26,
      "label": "Z497426",
      "values": [
        "0",
        "1.2140012359579526",
        "1.0550445480768094",
        "1.0196033031833984",
        "1.1654280469150584",
        "1.0459889787967231",
        "1.0879434586337176",
        "-0.82465108995131242",
        "-2.7069832871706363e-17",
        "-1.0249263679726769e-16",
        "-1.0826280501981072",
        "4.048648955093484e-16",
        "-0.15492098376576702",
        "0.089902820628649432",
        "-0.55507005097340711",
        "0.11873732916072062",
        "-0.62920850999452083",
        "0.17658854139351851",
        "0.18807414439994752",
        "0.82465108995131187",
        "-0.24649308727948985",
        "0.11111101301232158"
      ]
    },
    {
      "index": 27,
      "label": "Z494704",
      "values": [
        "0",
        "1.04126070880878",
        "0.99812989138047614",
        "0.95257879673248114",
        "1.1359181116726098",
        "1.0624115775069725",
        "0.99003818637636942",
        "0.95735371418913295",
        "-1.5799345753455996",
        "-0.27391228681773849",
        "0.29025835237115571",
        "0.025143456738686794",
        "-0.0077384530297193929",
        "-0.83967740913236266",
        "-0.44773589491417776",
        "0.23922740783670296",
        "-0.17151497635447546",
        "0.10477470916954838",
        "-0.46163960969556267",
        "-0.23886077968828351",
        "0.65662003522127088",
        "0.0017514473217618662"
      ]
    },
    {
      "index": 28,
      "label": "Z494404",
      "values": [
        "0",
        "1.2111096169260744",
        "1.2760445898285222",
        "1.0025820645630326",
        "1.1176851188554167",
        "1.0339996891580308",
        "0.97933286146968923",
        "-0.86218260129795732",
        "-0.20983200812848629",
        "-0.12746473696276509",
        "-1.1779299137000319",
        "0.13511009416670383",
        "-0.213479404998135",
        "-0.58304637169927709",
        "0.12052060845097294",
        "0.23410313213333969",
        "-0.55743213831817895",
        "-0.016148301597126269",
        "0.61816910168100425",
        "-0.45407059805128863",
        "0.066608094787286992",
        "-0.1233567028460688"
      ]
    },
    {
      "index": 29,
      "label": "Z493243",
      "values": [
        "0",
        "1.0727793686091758",
        "1.0860842986385331",
        "0.92073884251301241",
        "1.0087954477896119",
        "1.0693831723670417",
        "0.99543085276544585",
        "1.0052967855573909",
        "-4.2106025058805188e-33",
        "-1.2560035884018595e-34",
        "1.0167648096586481e-34",
        "-0",
        "0.0026718259770003245",
        "-1.1817464629801597",
        "-0.51713015890475234",
        "-0.0051607449978248584",
        "0.002474766931577698",
        "0.0073717257779533519",
        "1.0052967855573911",
        "-0.0041975806985234693",
        "-1.7051360794825232",
        "0.44618404484525159"
      ]
    },
    {
      "index": 30,
      "label": "Z487450",
      "values": [
        "0",
        "1.2098603908277499",
        "1.0939246322527669",
        "1.0113282837013213",
        "1.1405153334125397",
        "1.0979286611643149",
        "0.95746662128289661",
        "-0.25082313681811375",
        "-1.4681018353582047",
        "0.23772542762744384",
        "-0.22928988383394547",
        "0.014494797344636415",
        "0.16152226712196366",
        "0.057279068053005304",
        "0.49028889690767347",
        "-0.18878950448819859",
        "0.27637754770150524",
        "-0.46221626871838128",
        "-0.032519057320514605",
        "-0.7952415314579534",
        "-1.0596125685095541",
        "0.11256938543629749"
      ]
    },
    {
      "index": 31,
      "label": "Z487437",
      "values": [
        "0",
        "1.2310175747763206",
        "0.99397422416010284",
        "1.0060623059365437",
        "1.1083468692361216",
        "1.1032283169045767",
        "1.0914370607534924",
        "-0.18687371898909877",
        "-2.5801354905702099e-16",
        "0.70777048773865059",
        "-0.7077704877386497",
        "0.28527630314132435",
        "0.24688420297084901",
        "0.17337634356821605",
        "0.43585427002166971",
        "0.45286267991633705",
        "0.1322010047607371",
        "0.83997049337629925",
        "1.1160435551566064",
        "0.53895842765014912",
        "0.44336165760348445",
        "-0.50306618576625528"
      ]
    },
    {
      "index": 32,
      "label": "Z482576",
      "values": [
        "0",
        "0.83825252947452933",
        "0.82407812005558667",
        "1.2001710283799087",
        "1.1474652480016154",
        "0.93384250216483577",
        "0.99286388989615371",
        "0.015751815983055979",
        "1.5280154369786498",
        "-7.3779200329639318e-17",
        "-1.1718414673380721e-17",
        "-8.7947247649988756e-18",
        "-0.45361512595907139",
        "0.09861092698364253",
        "1.3314474717153266",
        "-0.00096184767523652852",
        "-0.074866399611708018",
        "-0.68536127638134625",
        "-0.14546266160358651",
        "0.00088468197016857461",
        "0.001718904538228992",
        "-0.10827603432163843"
      ]
    },
    {
      "index": 33,
      "label": "Z481373",
      "values": [
        "0",
        "0.85299678656734435",
        "0.91036157308066756",
        "0.9514966858904742",
        "0.87415035437091804",
        "1.017383032963",
        "1.1210937089546791",
        "0.48136953672558797",
        "8.5525326080801533e-18",
        "2.1021871370052181",
        "-1.1490519511236573e-17",
        "-7.5692418550616761e-17",
        "1.1576257302447026",
        "-0.016022266568548955",
        "-0.2483322311103125",
        "1.2147476767276084",
        "0.060071344642142997",
        "-0.93361118717452918",
        "-0.016318635677506878",
        "0.11293534694875404",
        "-0.030679366226082864",
        "0.086721943678899335"
      ]
    },
    {
      "index": 34,
      "label": "Z480405",
      "values": [
        "0",
        "0.9123824926191938",
        "0.87404555656851701",
        "0.87557354399411869",
        "1.0636368723562728",
        "1.082721501120518",
        "0.96941079461583068",
        "0.19779050542776411",
        "4.8909588781979857e-17",
        "1.3038325244888072",
        "-8.993966542535698e-19",
        "0.2958749047363482",
        "-0.14641224891463944",
        "0.028166453180506167",
        "-0.11489141631723003",
        "-0.79602375462896557",
        "0.2039235833115188",
        "-0.084108379414179563",
        "-1.2656519175661431",
        "0.42377797002746959",
        "0.0058461951687975673",
        "0.61819004947871614"
      ]
    },
    {
      "index": 35,
      "label": "Z469480",
      "values": [
        "0",
        "1.4478123698841534",
        "0.97822194083295611",
        "1.0222629019632292",
        "1.2050275255323415",
        "1.1170787137482401",
        "1.0793848098058929",
        "0.50163270311650687",
        "-2.9340318433172466e-34",
        "-5.1157478293736604e-35",
        "1.3541685430694985e-34",
        "-0.13422691132130374",
        "0.10184985187995628",
        "-0.022847321308178056",
        "-0.99996845513726418",
        "-0.81601607515658114",
        "0.34826376020755528",
        "-0.60726025664342009",
        "-0.74518108428901553",
        "1.2187972173021457",
        "0.5734174103209394",
        "0.46582861642396461"
      ]
    },
    {
      "index": 36,
      "label": "Z466081",
      "values": [
        "0",
        "1.790787399236194",
        "0.91444851129784643",
        "0.87175491513992021",
        "1.0258467338392632",
        "1.0513152543355402",
        "1.085437212270012",
        "-0.83510929819952717",
        "-0.44215256688029814",
        "0.44215256688029847",
        "3.7078444593370959e-16",
        "0.33099703301364952",
        "0.4121405063165684",
        "0.10221075929929491",
        "-0.0046128795841351468",
        "1.3923337056615315",
        "-0.84825473227543369",
        "0.54891158962641373",
        "1.4495362531930678",
        "0.24998893804042219",
        "-0.54929549280857859",
        "1.8328473666053602"
      ]
    },
    {
      "index": 37,
      "label": "Z465157",
      "values": [
        "0",
        "1.0495189800722029",
        "0.87546410024328414",
        "1.1286154735558132",
        "1.1154251745699539",
        "0.90011523105838187",
        "0.97034066434098531",
        "0.97802310213893895",
        "0.65597809640173266",
        "0.6559780964017321",
        "-3.9825105203369226e-16",
        "0.16202710073659732",
        "-0.19028034043732295",
        "0.13158993004696859",
        "0.53167939903543415",
        "-0.61787329175531891",
        "0.48268111768582966",
        "0.28961690881352709",
        "0.30865235365880989",
        "1.1798588514425219",
        "-0.70699042866339845",
        "1.0384520054806106"
      ]
    },
    {
      "index": 38,
      "label": "Z462023",
      "values": [
        "0",
        "0.78639835565561755",
        "0.95879272262588788",
        "1.0429782959358054",
        "0.98630621104199356",
        "1.0138839123232728",
        "1.1230936069660553",
        "9.9014718661631219e-26",
        "1.3448243966971265",
        "-1.3448243966971269",
        "1.3448243966971265",
        "-0",
        "-0.49998324944596206",
        "0.47154523249121977",
        "2.0666479083417316e-24",
        "2.2027536799286046e-24",
        "1.1524065419016557e-24",
        "-7.5784369144307404e-25",
        "1.4412318632420557e-24",
        "-6.0582535580805435e-24",
        "-2.0524974989169781e-24",
        "0.0292904990712642"
      ]
    },
    {
      "index": 39,
      "label": "Z455186",
      "values": [
        "0",
        "1.443979188158838",
        "1.4007326436366052",
        "1.0771651201963139",
        "0.88442302026037789",
        "0.97876453555522946",
        "1.0880707629484592",
        "0.24359309676758456",
        "0.33312663155163491",
        "2.6366677490163892e-17",
        "-1.0761134413071307",
        "-0.560360547246603",
        "0.142189831171502",
        "-0.048012165544160518",
        "0.65275663837961539",
        "1.3865266988543872",
        "-0.15527137392239473",
        "-0.2122389806234562",
        "-1.9873819238507568",
        "-0.34371773811204948",
        "0.22729248351329945",
        "1.6214526326570122"
      ]
    },
    {
      "index": 40,
      "label": "Z450494",
      "values": [
        "0",
        "0.87517114066156676",
        "0.95490188815662369",
        "1.1241481643632159",
        "0.95901133082669643",
        "1.0676699777879224",
        "1.1206184423805097",
        "-0.0025555521602080911",
        "-1.6294292900635989",
        "0.77706725980025071",
        "1.6294292900636016",
        "0.00050494623093615013",
        "0.015534765968558335",
        "0.0024121983849271105",
        "-0.23413395905491372",
        "0.23418274864425295",
        "-0.2989024136688922",
        "-0.002218560106165121",
        "-0.0010179949709831345",
        "0.00078422103452888202",
        "-0.32583032649195942",
        "0.0066504749661071994"
      ]
    },
    {
      "index": 41,
      "label": "Z448357",
      "values": [
        "0",
        "1.336631086464297",
        "0.90432992008046087",
        "1.1057911253351287",
        "1.0918947672034534",
        "0.97987615920370585",
        "1.0554825855199961",
        "-0.28549101347097017",
        "1.5978087448361684",
        "0.036299358423831411",
        "-0.036299358423832299",
        "-0.47688987067787075",
        "-0.53688587005781274",
        "0.64630332306553073",
        "0.63212552194923866",
        "-0.097373662967923061",
        "-0.048460562664267993",
        "-1.3397428302521641",
        "-0.29309455608508883",
        "-1.1408894487644363",
        "1.783875538607695",
        "-1.2063538787132657"
      ]
    },
    {
      "index": 42,
      "label": "Z444182",
      "values": [
        "0",
        "1.2878399951690287",
        "1.1085765796280482",
        "0.89311907217050357",
        "0.93725325773375345",
        "0.99177839822865366",
        "1.0484017188717731",
        "-0.79099277293059433",
        "0.31583807656040797",
        "-0.17191073174772542",
        "-1.4748673135427686",
        "-0.10260594901127068",
        "-0.30116000946216409",
        "0.23738620585310694",
        "1.1323520747564706",
        "0.46138391915480736",
        "-1.1344136976125785",
        "1.0785821106524636",
        "-0.88818128433110888",
        "-0.29477488935081286",
        "-0.64198225742899118",
        "1.285974337279876"
      ]
    },
    {
      "index": 43,
      "label": "Z441806",
      "values": [
        "0",
        "0.89900946171012208",
        "1.2042296608325607",
        "0.92209580888678655",
        "0.94551957261520159",
        "1.0213337592188856",
        "1.1198295806586087",
        "-0.080816915237586731",
        "0.80953952311183774",
        "-0.80953952311183741",
        "2.1032445663776409",
        "-3.1791184120876352e-16",
        "0.77515189898495473",
        "-0.29324521989137603",
        "-0.23763253383971852",
        "-0.21178662905449588",
        "-0.21393335975992953",
        "-0.74482930429882199",
        "-0.72645884450649878",
        "0.080816915237587467",
        "0.27443201437101733",
        "-0.038071350813480474"
      ]
    },
    {
      "index": 44,
      "label": "Z439238",
      "values": [
        "0",
        "1.5855151629888287",
        "0.99568909250995252",
        "0.76725845902036427",
        "1.0360871040442012",
        "1.0558006383194434",
        "0.99932122781782884",
        "-0.10183783236436432",
        "1.1833125658102515",
        "-1.183312565810243",
        "1.2095984342220341e-15",
        "-0",
        "-0.085958757012789891",
        "0.29763052088269248",
        "-1.0708474040089868",
        "2.3538312670189399",
        "-0.96165273784446492",
        "0.59248292447426298",
        "-0.16443222835746199",
        "-0.31479736304821121",
        "-0.094253159647273585",
        "0.56976282644677323"
      ]
    },
    {
      "index": 45,
      "label": "Z432135",
      "values": [
        "0",
        "1.2150472494882381",
        "1.2636641196410454",
        "0.94303154757727503",
        "1.0807195250127708",
        "1.0019058469461277",
        "1.1305531725438709",
        "-0.041511166690051567",
        "1.0011685152993786",
        "1.2667713223793964",
        "-2.7851602264619482e-16",
        "1.145901401547826e-15",
        "0.72369678935233539",
        "-0.18188976291649134",
        "-0.1821121229192596",
        "-0.21826926822724443",
        "0.021961569518763876",
        "-1.0496541461371414",
        "1.1458998258661106",
        "-0.005222511852432327",
        "-0.27249761986155258",
        "0.21376621426253847"
      ]
    },
    {
      "index": 46,
      "label": "Z420909",
      "values": [
        "0",
        "1.2699753035730048",
        "0.80405525098606589",
        "0.8962206310488724",
        "0.97286671739577579",
        "0.90799765293963752",
        "1.1036996645644699",
        "-0.75762477034905273",
        "1.2654027283586162",
        "-1.1988137365119333",
        "-1.6053885944316135e-26",
        "-1.9627577438291456e-25",
        "-0.07416870876439384",
        "-0.57382456154192829",
        "0.56729417166769958",
        "0.035607967998915122",
        "1.0020378733265489",
        "-0.0891707322227277",
        "-0.12141511121821742",
        "0.75762477034905273",
        "-0.091800018943624787",
        "0.089352450879433234"
      ]
    },
    {
      "index": 47,
      "label": "Z416937",
      "values": [
        "0",
        "1.3794742757854304",
        "0.79121474831891569",
        "0.82275084074397309",
        "0.92754163868431583",
        "1.0267322965259567",
        "1.0992611607517597",
        "0.51900343305825747",
        "-0.63728979045479761",
        "1.6348539235391988",
        "-0.3463959443035497",
        "9.5795339321285504e-16",
        "-0.57361697708665937",
        "0.38743722166235706",
        "-0.22624897731351423",
        "-0.85574280877669351",
        "-1.1534519891451722",
        "-0.76924252592914",
        "-0.51900343305825669",
        "-0.88458614363448185",
        "0.02516772917619799",
        "-0.88728432166802351"
      ]
    },
    {
      "index": 48,
      "label": "Z416454",
      "values": [
        "0",
        "1.4990292955355984",
        "1.0236827816307663",
        "0.83392456549490668",
        "0.9384738878411325",
        "0.97761563431865828",
        "1.0621957108611371",
        "0.5782203503619564",
        "-1.3691519356497919",
        "0.088710735297498552",
        "0.34062808614713924",
        "-0",
        "-0.31035900739359806",
        "0.22047276519475359",
        "0.33851933571696452",
        "-1.0104515731698098",
        "-0.42477247439399446",
        "-0.11284505488726682",
        "-0.70224613068021602",
        "-0.88927604730792509",
        "1.1521023637838885",
        "-0.047933473187589996"
      ]
    },
    {
      "index": 49,
      "label": "Z415965",
      "values": [
        "0",
        "1.4462127678522581",
        "0.87199145878480577",
        "1.1016529254146679",
        "0.9344281484533522",
        "1.084597035650426",
        "1.0536108409334572",
        "-0.52342829729567486",
        "0.5450811281549649",
        "-0.54508112815496435",
        "7.6212764418521979e-17",
        "-0",
        "0.73921595782963001",
        "-0.64232833975030545",
        "-1.5238929731622324",
        "1.8758999299473305",
        "0.90362256756586856",
        "-0.52954601451010863",
        "0.82037686140416011",
        "0.93167996769521733",
        "-1.273966775853477",
        "2.546180050749717"
      ]
    },
    {
      "index": 50,
      "label": "Z414351",
      "values": [
        "0",
        "1.1140707147884419",
        "1.0982701176546916",
        "0.91052281576726934",
        "0.92731003123417999",
        "1.0783879892564896",
        "1.0446902510963523",
        "-0.50183620423324793",
        "1.0005730852127732e-39",
        "7.5200791539231427e-40",
        "2.9398569116901578e-40",
        "-0",
        "-0.98338552841403226",
        "0.64364010670390637",
        "0.44319945604891714",
        "0.6073179208967121",
        "1.3530028516566426",
        "0.69344330893483352",
        "-0.70262424099028997",
        "0.70262424099029031",
        "1.3530028516566417",
        "-0.9382307744510473"
      ]
    },
    {
      "index": 51,
      "label": "Z410529",
      "values": [
        "0",
        "1.5867899799349945",
        "1",
        "1",
        "1.1834332132235019",
        "1.1188258768601755",
        "1.0697092122534728",
        "0.7083897224356871",
        "2.6614781173685489",
        "-8.011873090308724e-17",
        "-2.7046213871957844e-16",
        "-0",
        "-5.2622472653438892e-17",
        "-1.5889059706113478e-16",
        "-1.0080111316694829",
        "-1.0080111316694835",
        "0.56916704364154769",
        "-0.70838972243568621",
        "1.0926807936696075",
        "-1.092680793669607",
        "0.5691670436415468",
        "0.40319208406477614"
      ]
    },
    {
      "index": 52,
      "label": "Z408407",
      "values": [
        "0",
        "1.1892676582542276",
        "1.01793201600227",
        "1.0041309873621878",
        "1.1531788933311995",
        "1.0990119626119332",
        "1.1116320873380905",
        "0.3256568945600008",
        "-1.4094696446065782",
        "1.5900009754173533e-16",
        "1.5672839583369123",
        "-0.32790105395731362",
        "0.069971793513688235",
        "0.090614803269739364",
        "0.58952856141796472",
        "0.63484924627250627",
        "0.20664663194735083",
        "0.21080671143132806",
        "-0.80910340409651382",
        "-0.83171214299969887",
        "0.24701012258914545",
        "1.2044495819739702"
      ]
    },
    {
      "index": 53,
      "label": "Z398443",
      "values": [
        "0",
        "0.9255527684728444",
        "1.0353532403206342",
        "1.0659910938026604",
        "0.9272702990803311",
        "1.0223866698807811",
        "0.99124639607996046",
        "0.0029494211939680459",
        "1.3153275920642651",
        "1.4742687216234311",
        "-0.58326103509889193",
        "-0.022423057339482598",
        "0.18986614729145135",
        "-0.24716970371295113",
        "-0.100741304388168",
        "0.57922173209916228",
        "0.17025989485706752",
        "-0.62920864788719466",
        "-0.035224819595199047",
        "-1.1561820850088536",
        "0.32989465323132527",
        "1.1086783797096444"
      ]
    },
    {
      "index": 54,
      "label": "Z394258",
      "values": [
        "0",
        "0.98009959472159169",
        "0.98297787953649551",
        "1.0173168906624135",
        "1.1130495891774219",
        "1.0392498582624556",
        "1.1016124381767514",
        "0.37872839123709373",
        "-1.3974712428628397",
        "-1.5130960099164297",
        "-1.5130960099164297",
        "0.13672090711332513",
        "0.040427926051554389",
        "-0.41942795902541474",
        "-0.20192697434057325",
        "-0.16200895773651466",
        "0.87432552818729969",
        "0.24484300100586856",
        "0.10728191383367867",
        "0.1801530003298237",
        "0.3252622329730725",
        "0.39680211704777529"
      ]
    },
    {
      "index": 55,
      "label": "Z393143",
      "values": [
        "0",
        "1.1025342622623384",
        "0.98206560575912305",
        "1.0182619105441681",
        "1.1444846356829574",
        "1.0427960180260329",
        "1.0069009134887077",
        "-2.0604655788070048",
        "1.9876897456645339",
        "0.94857718933557111",
        "-0.94857718933559088",
        "-0",
        "-0.38391151836976906",
        "-0.1843673162329772",
        "-0.96426579890877717",
        "0.2502694716221236",
        "0.18433560437070953",
        "1.3122271447641687",
        "-0.28545622707667972",
        "-0.553552669559076",
        "0.30313939020378483",
        "-0.24189018380175495"
      ]
    },
    {
      "index": 56,
      "label": "Z391793",
      "values": [
        "0",
        "0.98924671416481802",
        "1.0320157624903836",
        "1.0224963532948395",
        "1.0864775992310511",
        "0.90405847960908281",
        "0.96194552871270012",
        "-1.1399412022904014",
        "-1.167116634613077",
        "1.1671166346130752",
        "-6.0484211736174985e-16",
        "-0",
        "-0.42119936987277656",
        "0.01978439330776267",
        "0.63850206695345357",
        "0.25299666677103599",
        "-0.026975762031662149",
        "0.24916254053935905",
        "-1.0730053348427997",
        "1.3512806634521524",
        "-0.29539928491738671",
        "0.0067213494007945873"
      ]
    },
    {
      "index": 57,
      "label": "Z391639",
      "values": [
        "0",
        "1.4796148935244109",
        "1.1905663270160387",
        "0.82770061558646058",
        "1.0395271705831648",
        "0.89446611476117177",
        "0.96639229554387207",
        "-1.300476019440151",
        "-0.7577579785824754",
        "0.29418300373977097",
        "-1.6830019392957438",
        "-0.17050055875323114",
        "-0.055444945035737492",
        "0.13136734063668679",
        "0.14905119613904852",
        "-0.091981482646623633",
        "0.582369404004766",
        "0.32537042113522152",
        "1.3374408495750274",
        "-0.79360574192598299",
        "0.17649097380102663",
        "-0.013544459530661954"
      ]
    },
    {
      "index": 58,
      "label": "Z387691",
      "values": [
        "0",
        "1.3280704042185358",
        "0.88491930894528614",
        "0.93973666466338157",
        "1.0480783799494064",
        "0.98627621807933763",
        "1.0639587721998982",
        "0.072549633720942558",
        "-2.0503693752658365",
        "0.8200569609739754",
        "-0.34445443467335751",
        "-0.052358506295945954",
        "-0.50168522941689986",
        "-0.3127035074134617",
        "-0.89274311410952023",
        "-0.05191985028161427",
        "-0.32282226105675377",
        "-1.2123012711884849",
        "-0.1619440213365301",
        "-1.4856579004527899",
        "1.3837616333725453",
        "-0.16163407608343713"
      ]
    },
    {
      "index": 59,
      "label": "Z382490",
      "values": [
        "0",
        "1.5170349385739905",
        "0.9876668988757934",
        "1.0454204618527136",
        "1.0133040864381602",
        "0.83461160021652125",
        "1.1161365493094764",
        "1.3005668329855211",
        "1.2184771165973488e-17",
        "0.58759794427325629",
        "2.8296102654150035",
        "-0",
        "-0.22458048218631366",
        "-0.40228717445373535",
        "2.6319397918270049",
        "-0.031496446535117656",
        "0.01025990563170767",
        "-0.64215063074686807",
        "0.041237901193279192",
        "0.21346224541556766",
        "0.85797426418214306",
        "0.61987032420645605"
      ]
    },
    {
      "index": 60,
      "label": "Z380452",
      "values": [
        "0",
        "1.1996372932457549",
        "1.0576977440360751",
        "0.94544968601719204",
        "1.1215442257415842",
        "1.0628700871590884",
        "1.1404858155491555",
        "0.0077792717175495553",
        "2.5942343757644153",
        "1.4273745043499373",
        "-1.4273745043499386",
        "-0",
        "-0.001310532088408402",
        "0.11844544646317424",
        "0.00090782578888836958",
        "1.0074391979293",
        "1.0074290029440895",
        "0.23689157913967579",
        "-0.0077792717175496108",
        "0.23689037159010079",
        "-0.0018292451006324214",
        "-0.23865144737853441"
      ]
    },
    {
      "index": 61,
      "label": "Z373337",
      "values": [
        "0",
        "0.98440158546541778",
        "1.113706510112038",
        "1.0254087997219199",
        "1.0676298963960553",
        "0.99896551276812995",
        "0.96290437588230793",
        "0.62280808558194789",
        "-0.5712530701655254",
        "-0.88012500660685966",
        "-1.7945155525908261",
        "0.37687157412175987",
        "-0.092842248355502768",
        "0.96888863900854316",
        "-0.42420311137229477",
        "-0.47960813462601215",
        "1.154522575871725",
        "-0.1854200189368316",
        "-0.67844536946558065",
        "1.0033388882597472",
        "0.39758410043375136",
        "1.0502505772029465"
      ]
    },
    {
      "index": 62,
      "label": "Z370020",
      "values": [
        "0",
        "0.84809395891856731",
        "1.15675334509261",
        "1.0371698527515707",
        "1.039965217928029",
        "0.94600704504900601",
        "1.1182619749586356",
        "0.23584662445803509",
        "2.2367062485818385",
        "-1.7026031849226617",
        "1.3993156687520358",
        "-0.028637455372882207",
        "0.2487074953937459",
        "-0.18508433186038392",
        "-0.11738364971919193",
        "-0.54328156181430709",
        "-0.65433575755644446",
        "0.35752534100877481",
        "-0.28957979487702679",
        "0.42938357906776931",
        "0.0056746501546854474",
        "-0.042681361832384454"
      ]
    },
    {
      "index": 63,
      "label": "Z368406",
      "values": [
        "0",
        "1.7644873059472594",
        "1.054869562573723",
        "0.9479845048900174",
        "0.9251294861831213",
        "1.040476542336698",
        "1.0904297066988802",
        "1.451608147308927e-27",
        "1.8137604309244251",
        "0.4949305120862334",
        "0.49493051208623484",
        "-1.4899051841313723e-27",
        "4.4997076641228189e-29",
        "1.4385866022900236e-27",
        "1.9593727484945962",
        "-1.8137604309244373",
        "-1.8137604309244373",
        "-1.4699749283106946e-28",
        "-1.1948382538859727e-28",
        "2.3777668259489623e-28",
        "0.49493051208623201",
        "2.330311348587269e-28"
      ]
    },
    {
      "index": 64,
      "label": "Z367259",
      "values": [
        "0",
        "1.8561095279291207",
        "0.96727365990243575",
        "0.93815613208747839",
        "1.0865752250069904",
        "0.89100818978743268",
        "1.1127699128390649",
        "-2.1478606286408035",
        "-1.1010723787843302",
        "1.3778243058946343e-23",
        "1.1010723787843302",
        "-0",
        "-0.018952868696094506",
        "0.95865697736986966",
        "3.7069587919321099",
        "1.6071890933954289",
        "-0.90190311323002692",
        "2.1088355049145733",
        "-0.63160997274248987",
        "0.63160997274248987",
        "-0.90190311323002692",
        "1.9019653071724694"
      ]
    },
    {
      "index": 65,
      "label": "Z354339",
      "values": [
        "0",
        "0.75698233267801751",
        "1.0006607425883589",
        "0.9909061509049425",
        "0.93969449070110611",
        "0.97015843048031458",
        "1.1536614298088208",
        "-0.072895925217878244",
        "2.0815582904673553",
        "2.9495085248829773",
        "-4.965769201785911e-25",
        "-1.1382106083973842e-25",
        "-0.12909473932845994",
        "-0.069899483209634183",
        "-0.12164759222778729",
        "0.2992790814715755",
        "0.058511303316421466",
        "0.49421691207925278",
        "-0.55194957990390847",
        "-0.036595065712793855",
        "0.34520904512246026",
        "-0.59307589611754985"
      ]
    },
    {
      "index": 66,
      "label": "Z353031",
      "values": [
        "0",
        "0.93931808297867792",
        "1.0140575329646806",
        "0.98613734180979917",
        "0.93378519955128914",
        "1.1915735724972276",
        "1.0830759504951371",
        "-0.13785168459677841",
        "2.881697605935269",
        "-0.38709047383905654",
        "0.38709047383901984",
        "-0",
        "-0.66827379409991194",
        "0.30907988720701191",
        "0.22894980341329357",
        "-0.45339041717216871",
        "0.42359359520001716",
        "-0.34179890310586186",
        "-1.4111575892864825",
        "0.24480030832945751",
        "1.5863028864076265",
        "0.14478382620203276"
      ]
    },
    {
      "index": 67,
      "label": "Z350440",
      "values": [
        "0",
        "2.474575100972463",
        "0.62283843228717661",
        "1.1594385587245202",
        "1.064108014113706",
        "1.0474659283063048",
        "1.0861961307618577",
        "-2.0335254100320279",
        "0.94436441559258766",
        "-0.94436441559259166",
        "-1.476256362998107e-14",
        "-0",
        "0.032830454539292696",
        "-0.10681516642785353",
        "1.3407928530245481",
        "0.91854478521626792",
        "-0.31207082892857746",
        "3.6463278744405923",
        "-0.6972375216414709",
        "2.023881587745886",
        "-0.87421940390262087",
        "1.1379125623220474"
      ]
    },
    {
      "index": 68,
      "label": "Z335750",
      "values": [
        "0",
        "1.4970048392679487",
        "0.96434407331671257",
        "1.0369742788594678",
        "1.0000856859706466",
        "1.0305441514813987",
        "1.1655241698580889",
        "1.568920934619368",
        "3.519585258225332",
        "0.80605054080432192",
        "-0.80605054080432037",
        "-0",
        "0.22229795953715156",
        "0.35064171052724075",
        "2.4414635210735529",
        "-0.24109740497878912",
        "-0.68495933667243358",
        "-1.5971332155660158",
        "0.088781925533298292",
        "0.12632658212882053",
        "-0.46592842450931193",
        "-1.0939713079116025"
      ]
    },
    {
      "index": 69,
      "label": "Z331074",
      "values": [
        "0",
        "1.7994877999781751",
        "1.0244117618981095",
        "0.96861391290737187",
        "1.0997693773784232",
        "0.87810636193025715",
        "1.0343064618629556",
        "-1.634561324517128",
        "-1.8941811793064587",
        "-0.51898764859906821",
        "-0.45522632182012279",
        "-0",
        "-0.030587939643827902",
        "0.033318055452957684",
        "-0.10996153610912707",
        "-0.052064107551757659",
        "0.28237057967841678",
        "0.52000303602841647",
        "1.8740377198429274",
        "-1.954488711168237",
        "0.27615874774774918",
        "-0.14683355871788101"
      ]
    },
    {
      "index": 70,
      "label": "Z326273",
      "values": [
        "0",
        "1.4091858631090635",
        "0.72189578913874852",
        "0.95887142296743022",
        "0.86030575949976973",
        "0.89490798918944581",
        "1.0896615710215973",
        "0.17063307348726822",
        "-0.62874869573444503",
        "3.1992087738134902",
        "0.56265813496814354",
        "-0.019602743778512434",
        "-0.072012595729686893",
        "-1.0209246409495198",
        "0.87848034253208773",
        "-0.47562048983734095",
        "0.43630260017713923",
        "0.034657231175873091",
        "-0.89719246739312808",
        "-1.2526020799096449",
        "2.6045361419695001",
        "0.3529572205904008"
      ]
    },
    {
      "index": 71,
      "label": "Z325106",
      "values": [
        "0",
        "2.0680510094905173",
        "1.1621243230809151",
        "0.8604931332552217",
        "1.0726347545196904",
        "1.1064670394250609",
        "1.0481092655725097",
        "4.4583681488881826e-32",
        "3.0878932763166786",
        "-0.32244268056813047",
        "0.32244268056813191",
        "-5.0083232947067219e-31",
        "5.3795260916637239e-31",
        "6.4211856982355523e-32",
        "0.32244268056813224",
        "3.0878932763166658",
        "-3.0878932763166582",
        "-9.919369924130396e-33",
        "1.5679095971655064e-31",
        "4.8180792891656183e-32",
        "-1.0841048228831265",
        "-1.0548942494957539e-32"
      ]
    },
    {
      "index": 72,
      "label": "Z320495",
      "values": [
        "0",
        "1.7989258535612755",
        "0.8298707528630187",
        "0.95817029059247227",
        "0.87920382918841877",
        "0.84425159406938655",
        "1.1689520506108841",
        "-1.6332103163669558",
        "-0.38504521461675906",
        "-3.6702607132690215",
        "-1.2415516240024327",
        "-0",
        "1.0438755181559844",
        "-0.68600740432843632",
        "0.64555714125099106",
        "0.83479569254189845",
        "-0.12872696197991387",
        "1.6253133622373319",
        "-0.74259012951897863",
        "-0.76340634929330753",
        "0.17596305404187831",
        "0.20922165138617393"
      ]
    },
    {
      "index": 73,
      "label": "Z311234",
      "values": [
        "0",
        "1.8159468665580805",
        "0.98845335272634183",
        "0.82233809071031594",
        "0.95723528229618959",
        "0.97495259072835694",
        "0.97351292038345305",
        "-0.33371179872506535",
        "0.37626281600314038",
        "-1.2007921785091493e-17",
        "-0.37626281600314043",
        "-0",
        "0.79521098097960374",
        "-0.081352799943812198",
        "-0.20095903932965314",
        "0.43918193695771041",
        "2.6622882454973422",
        "-0.35530049593326674",
        "-2.185207987660732",
        "-2.1852079876607262",
        "-2.6622882454973444",
        "0.94591233394251195"
      ]
    },
    {
      "index": 74,
      "label": "Z304664",
      "values": [
        "0",
        "1.5060468153986175",
        "1.2833107680594336",
        "1.0984633276509546",
        "0.88477338756281021",
        "1.0873976214716441",
        "1.1545186004220902",
        "-0.34331079545532794",
        "2.4304473398753101",
        "0.081857933990828566",
        "3.0497780115754263",
        "-0",
        "0.41231541900343094",
        "0.06529422929668155",
        "0.94644211820607371",
        "-1.0616905215227801",
        "1.2032428559993382",
        "-0.39362755634499275",
        "-0.34331079545532667",
        "0.40287010692978531",
        "0.92402590440758892",
        "0.47362954509659078"
      ]
    },
    {
      "index": 75,
      "label": "Z303608",
      "values": [
        "0",
        "1.3061996775568172",
        "0.83798417843083373",
        "0.94326458137391589",
        "1.2344852961476913",
        "1.0310526040573582",
        "0.93012201742566147",
        "0.25186990003778481",
        "3.5861580542900575",
        "-0.53351896909248619",
        "1.4093049712781761e-16",
        "-0",
        "0.15762585300153106",
        "0.33321831166967575",
        "0.35074175151596204",
        "0.08473509633542764",
        "3.0107309863947496",
        "0.20151922030991332",
        "0.57592262516440296",
        "-1.7445729732061204",
        "-0.33371930307293135",
        "-0.14518957903242674"
      ]
    },
    {
      "index": 76,
      "label": "Z291731",
      "values": [
        "0",
        "1.5223731866854575",
        "1.0049806305536475",
        "0.86981280161218388",
        "1.1491394376233268",
        "1.0437043928885366",
        "1.1044712198749331",
        "0.86220883779376734",
        "2.8152053052255983",
        "-1.0085157837992447",
        "2.2287874826047123",
        "-0",
        "-0.36928933994094454",
        "-0.034367261120863392",
        "0.069738114454775027",
        "-0.24264103113990054",
        "0.35361078693274245",
        "0.14403333246278177",
        "0.70000611819326364",
        "-1.525459994517893",
        "0.96163020893201978",
        "-0.0509317400367095"
      ]
    },
    {
      "index": 77,
      "label": "Z280806",
      "values": [
        "0",
        "2.2026468954812777",
        "0.80732145446788428",
        "0.87355271639178067",
        "0.9931672668162782",
        "0.92731841520117131",
        "1.0336050782426991",
        "-1.5793940543813994e-25",
        "-0.53011643811753206",
        "-5.0972749126327459",
        "1.1847425379797818e-25",
        "3.6200734707355805e-26",
        "8.644520426320677e-26",
        "-6.9505544113554421e-26",
        "2.5344534766270721",
        "1.4733749686648441",
        "-2.5344534766270721",
        "1.5445900238460421e-26",
        "-2.6381010132158047e-26",
        "3.627451981368144e-27",
        "-1.4733749686648439",
        "-1.0075785862147265e-27"
      ]
    },
    {
      "index": 78,
      "label": "Z277470",
      "values": [
        "0",
        "1.1878973021844688",
        "0.97899326887796889",
        "1.0593212024958583",
        "0.98018115692906549",
        "1.0326728858187653",
        "1.1492366132078833",
        "7.6087821411089065e-33",
        "-3.3779716159471045",
        "2.455507120511919",
        "3.3779716159471045",
        "2.9762661042723028e-32",
        "7.8372675149625e-32",
        "-6.914408385445338e-32",
        "-0.41154637695991542",
        "0.41154637695991542",
        "0.20044263760118514",
        "-1.1854738462928991e-32",
        "-4.4206668787236592e-32",
        "1.3068616040830901e-32",
        "-1.1559724529804336",
        "-1.3435128895501719e-32"
      ]
    }
  ]
}


==> anc/model_22_scalars.json <==
{
  "model": "electric ISO(7), (Z2)^2 invariant 22-scalar truncation",
  "fields": [
    "varphi",
    "X1",
    "X2",
    "X3",
    "X4",
    "X5",
    "X6",
    "Chi1",
    "Chi2",
    "Chi3",
    "Chi4",
    "Chi5",
    "Chi6",
    "Chi7",
    "Chi8",
    "Chi9",
    "Chi10",
    "Chi11",
    "Chi12",
    "Chi13",
    "Chi14",
    "Chi15"
  ],
  "field_domains": {
    "varphi": "real",
    "X1": "positive",
    "X2": "positive",
    "X3": "positive",
    "X4": "positive",
    "X5": "positive",
    "X6": "positive",
    "Chi1": "real",
    "Chi2": "real",
    "Chi3": "real",
    "Chi4": "real",
    "Chi5": "real",
    "Chi6": "real",
    "Chi7": "real",
    "Chi8": "real",
    "Chi9": "real",
    "Chi10": "real",
    "Chi11": "real",
    "Chi12": "real",
    "Chi13": "real",
    "Chi14": "real",
    "Chi15": "real"
  },
  "parameters": {
    "g": {
      "meaning": "electric gauge coupling",
      "default": "1"
    },
    "m": {
      "meaning": "magnetic gauge coupling",
      "value": "0"
    }
  },
  "conventions": {
    "reference_dilaton": "varphi=0 at the reference radial coordinate in this source chart",
    "bulk_dimension": 4,
    "boundary_dimension": 3,
    "covariance_weight_k": "-2",
    "signature": "mostly plus",
    "action_density": "sqrt(-gtilde) exp(k varphi) [Rtilde - h1/2 (dvarphi)^2 - sum_m h2m dvarphi.dX_m - 1/2 h3mn dX_m.dX_n + V]",
    "potential_sign": "V is positive at the SO(7) origin",
    "potential_normalization": "Guarino--Varela main text; V(origin)=35 g^2/2",
    "multiplicative_dilatons": "X1,...,X6 are positive scalar coordinates, not their logarithms",
    "dilaton_normalization": "varphi = varphi_old/2 relative to the k=-1 release; h1 = 4*h1_old and h2m = 2*h2m_old. The covariant metric, shape coordinates and V are unchanged."
  },
  "expression_format": {
    "language": "Wolfram Language InputForm",
    "exactness": "All coefficients are exact integers/rationals. No numerical fitting, Float coefficients, or unevaluated external definitions.",
    "symbols": "The shape coordinates are fields after the first entry; g is the electric gauge coupling. The functions do not depend on varphi.",
    "import": "Read each expression string with ToExpression[text, InputForm] in the same symbol context as fields; h2m is ordered by fields after the first entry."
  },
  "expressions": {
    "V": "((g^2)*(-(((((((((((((((((X1^4)*(1+(Chi2^2)))*(1+(Chi4^2)))/(((((2*(X2^4))*(X3^4))*(X4^4))*(X5^4))*(X6^4)))+(((((X3^12)*(1+(Chi2^2)))*(1+(Chi3^2)))*(((((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2))+((Chi1^2)*(((((1+((Chi5^2)*((1+(Chi6^2))+(Chi9^2))))+((Chi6^2)*(1+(Chi10^2))))+(((2*Chi5)*Chi9)*((Chi6*Chi10)-Chi12)))-(((2*Chi6)*Chi10)*Chi12))+(Chi12^2))))+((2*Chi1)*((Chi6*((Chi9*(1+(Chi10^2)))+(Chi5*Chi12)))+(Chi10*((Chi5*(1+(Chi9^2)))-(Chi9*Chi12)))))))/(((2*(X4^4))*(X5^4))*(X6^4))))+(((((X5^20)*(1+(Chi3^2)))*(1+(Chi4^2)))*(((((1+(Chi10^2))+((Chi8^2)*(1+(Chi10^2))))+(Chi13^2))+((Chi1^2)*(((((1+((Chi5^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi10^2))))+(((2*Chi5)*Chi8)*((Chi7*Chi10)-Chi13)))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))+((2*Chi1)*((Chi7*((Chi8*(1+(Chi10^2)))+(Chi5*Chi13)))+(Chi10*((Chi5*(1+(Chi8^2)))-(Chi8*Chi13)))))))/(2*(X6^4))))+(((X5^10)*(X6^10))*((((((((((-1-(Chi5^2))+((Chi1*Chi5)*Chi10))-(Chi10*((Chi1*Chi5)+Chi10)))+(((Chi1*Chi3)*Chi4)*((Chi5*Chi9)-Chi12)))+((((Chi3*Chi4)*Chi5)*((Chi1*Chi5)+Chi10))*((Chi5*Chi9)-Chi12)))-((Chi5*((Chi1*Chi7)+Chi8))*((Chi5*Chi8)-Chi13)))+(((Chi5*Chi8)-Chi13)*(((Chi1*Chi5)*Chi7)+Chi13)))+(((Chi3*Chi4)*((Chi1*Chi7)+Chi8))*((Chi5*Chi11)-Chi14)))+((((Chi3*Chi4)*Chi5)*(((Chi1*Chi5)*Chi7)+Chi13))*((Chi5*Chi11)-Chi14)))+(((Chi3*Chi4)*((Chi8*Chi10)+(Chi1*(((Chi5*Chi8)+(Chi7*Chi10))-Chi13))))*((((((Chi5^2)*Chi8)*Chi9)+(Chi12*Chi13))+(Chi5*(((Chi10*Chi11)-(Chi8*Chi12))-(Chi9*Chi13))))-(Chi10*Chi14))))))+(((X6^24)*(((((((((((1+(2*(Chi5^2)))+(Chi5^4))+(Chi10^2))+((Chi5^2)*(Chi10^2)))+(((-(Chi5*Chi9))+Chi12)^2))+((Chi5^2)*(((-(Chi5*Chi9))+Chi12)^2)))+(((-(Chi5*Chi8))+Chi13)^2))+((Chi5^2)*(((-(Chi5*Chi8))+Chi13)^2)))+(((-(Chi5*Chi11))+Chi14)^2))+((Chi5^2)*(((-(Chi5*Chi11))+Chi14)^2)))+(((((((Chi5^2)*Chi8)*Chi9)+(Chi12*Chi13))+(Chi5*(((Chi10*Chi11)-(Chi8*Chi12))-(Chi9*Chi13))))-(Chi10*Chi14))^2)))/2))+(((((X4^16)*(1+(Chi3^2)))*(1+(Chi4^2)))*((((((((((1+(Chi11^2))+(Chi12^2))+((Chi11^2)*(Chi12^2)))+((Chi6^4)*(((1+(Chi10^2))+((Chi8^2)*(1+(Chi10^2))))+(Chi13^2))))-((((2*Chi9)*Chi11)*Chi12)*Chi14))+(Chi14^2))-((2*(Chi6^3))*((((Chi10*Chi12)+(((Chi8^2)*Chi10)*Chi12))+(Chi8*(((1+(Chi10^2))*Chi11)-((Chi9*Chi10)*Chi13))))+(Chi13*Chi14))))+((Chi9^2)*(1+(Chi14^2))))-((2*Chi6)*(((Chi13*(((-((Chi9*Chi11)*Chi12))+Chi14)+((Chi9^2)*Chi14)))+(Chi10*(((1+(Chi11^2))*Chi12)-((Chi9*Chi11)*Chi14))))+(Chi8*((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14))))))+((Chi6^2)*((((((((((2+(Chi10^2))+(Chi11^2))+((Chi10^2)*(Chi11^2)))+(Chi12^2))+((Chi8^2)*(1+(Chi12^2))))-((((2*Chi9)*Chi10)*Chi11)*Chi13))+(Chi13^2))+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))-((2*Chi8)*(((Chi9*Chi12)*Chi13)+(Chi10*(((-2*Chi11)*Chi12)+(Chi9*Chi14)))))))))/((2*(X5^4))*(X6^4))))+(((((X2^8)*(1+(Chi2^2)))*(1+(Chi3^2)))*((((((((((1+(Chi11^2))+((Chi7^4)*(((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2))))+(Chi13^2))+((Chi11^2)*(Chi13^2)))-((((2*Chi8)*Chi11)*Chi13)*Chi14))+(Chi14^2))-((2*(Chi7^3))*((((Chi9*(((1+(Chi10^2))*Chi11)-((Chi8*Chi10)*Chi12)))+(Chi10*Chi13))+(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))))+((Chi8^2)*(1+(Chi14^2))))-((2*Chi7)*(((Chi12*(((-((Chi8*Chi11)*Chi13))+Chi14)+((Chi8^2)*Chi14)))+(Chi10*(((1+(Chi11^2))*Chi13)-((Chi8*Chi11)*Chi14))))+(Chi9*((Chi11*(1+(Chi13^2)))-((Chi8*Chi13)*Chi14))))))+((Chi7^2)*((((((((((2+(Chi10^2))+(Chi11^2))+((Chi10^2)*(Chi11^2)))+(Chi12^2))+((Chi8^2)*(1+(Chi12^2))))+((((4*Chi9)*Chi10)*Chi11)*Chi13))+(Chi13^2))+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))-((2*Chi8)*(((Chi9*Chi12)*Chi13)+(Chi10*((Chi11*Chi12)+(Chi9*Chi14)))))))))/((((2*(X3^4))*(X4^4))*(X5^4))*(X6^4))))+((X3^6)*(((((((X5^8)*(1+(Chi3^2)))*((((-1-(Chi10^2))+((Chi2*Chi4)*(((Chi8*Chi9)*(1+(Chi10^2)))+(Chi12*Chi13))))+(Chi1*(((-2*Chi5)*Chi10)+((Chi2*Chi4)*(((Chi7*((Chi9*(1+(Chi10^2)))+(Chi5*Chi12)))+(Chi6*((Chi8*(1+(Chi10^2)))+(Chi5*Chi13))))+(Chi10*(((((2*Chi5)*Chi8)*Chi9)-(Chi8*Chi12))-(Chi9*Chi13))))))))+((Chi1^2)*(((-1+((Chi5^2)*(-1+((Chi2*Chi4)*((Chi6*Chi7)+(Chi8*Chi9))))))+(((Chi2*Chi4)*Chi5)*(((((Chi6*Chi8)*Chi10)+((Chi7*Chi9)*Chi10))-(Chi8*Chi12))-(Chi9*Chi13))))+((Chi2*Chi4)*((Chi12*((-(Chi7*Chi10))+Chi13))+(Chi6*((Chi7*(1+(Chi10^2)))-(Chi10*Chi13)))))))))/(X6^4))+(((X6^10)*((((((((((-1-(Chi5^2))+((Chi1*Chi5)*Chi10))-(Chi10*((Chi1*Chi5)+Chi10)))-((Chi5*((Chi1*Chi6)+Chi9))*((Chi5*Chi9)-Chi12)))+(((Chi5*Chi9)-Chi12)*(((Chi1*Chi5)*Chi6)+Chi12)))+(((Chi1*Chi2)*Chi3)*((Chi5*Chi8)-Chi13)))+((((Chi2*Chi3)*Chi5)*((Chi1*Chi5)+Chi10))*((Chi5*Chi8)-Chi13)))+(((Chi2*Chi3)*((Chi1*Chi6)+Chi9))*((Chi5*Chi11)-Chi14)))+((((Chi2*Chi3)*Chi5)*(((Chi1*Chi5)*Chi6)+Chi12))*((Chi5*Chi11)-Chi14)))+(((Chi2*Chi3)*((Chi9*Chi10)+(Chi1*(((Chi5*Chi9)+(Chi6*Chi10))-Chi12))))*((((((Chi5^2)*Chi8)*Chi9)+(Chi12*Chi13))+(Chi5*(((Chi10*Chi11)-(Chi8*Chi12))-(Chi9*Chi13))))-(Chi10*Chi14)))))/(X5^2)))/(X4^2))-((((X4^6)*(1+(Chi3^2)))*((((((((((1+(((Chi1*Chi2)*Chi4)*Chi11))+(Chi12^2))+((((Chi1*Chi2)*Chi4)*Chi11)*(Chi12^2)))-((((Chi1*Chi2)*Chi4)*(Chi6^3))*((Chi8*(1+(Chi10^2)))+(Chi5*Chi13))))+((((Chi1*Chi2)*Chi4)*Chi5)*Chi14))+(((Chi2*Chi4)*Chi10)*Chi14))+((Chi9^2)*((1+((((Chi1*Chi2)*Chi4)*Chi5)*Chi14))+(((Chi2*Chi4)*Chi10)*Chi14))))-((((Chi2*Chi4)*Chi9)*Chi12)*((Chi10*Chi11)+(Chi1*((Chi5*Chi11)+Chi14)))))+(Chi6*((((-2*Chi10)*Chi12)+(((Chi1*Chi2)*Chi4)*(((((((-2*Chi10)*Chi11)*Chi12)+(Chi8*((-1+((Chi5*Chi9)*Chi12))-(Chi12^2))))+((Chi9*Chi12)*Chi13))-(Chi5*(((-((Chi9*Chi10)*Chi11))+Chi13)+((Chi9^2)*Chi13))))+((Chi9*Chi10)*Chi14))))+((Chi2*Chi4)*((((Chi9*(((1+(Chi10^2))*Chi11)+((Chi8*Chi10)*Chi12)))-(Chi10*Chi13))-(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))))))+((Chi6^2)*((1+(Chi10^2))-((Chi2*Chi4)*(((Chi8*((Chi9*((1+((Chi1*Chi5)*Chi10))+(Chi10^2)))-(((2*Chi1)*Chi10)*Chi12)))+(Chi12*Chi13))-(Chi1*((((1+(Chi10^2))*Chi11)-((Chi9*Chi10)*Chi13))+(Chi5*Chi14)))))))))/((X5^4)*(X6^4))))))+((X4^8)*((((((X5^8)*(1+(Chi3^2)))*(1+(Chi4^2)))*(((((-1+(((Chi8*Chi10)*Chi11)*Chi12))+((Chi6^2)*((((1+(Chi10^2))+((Chi8^2)*(1+(Chi10^2))))+(Chi13^2))+(Chi1*((Chi7*((Chi8*(1+(Chi10^2)))+(Chi5*Chi13)))+(Chi10*((Chi5*(1+(Chi8^2)))-(Chi8*Chi13))))))))-(((Chi8*Chi9)*Chi10)*Chi14))+((Chi1*(((Chi5*Chi8)+(Chi7*Chi10))-Chi13))*((Chi11*Chi12)-(Chi9*Chi14))))+(Chi6*(((((((-(Chi8*Chi11))-((Chi8*(Chi10^2))*Chi11))-(Chi10*Chi12))-(((Chi8^2)*Chi10)*Chi12))+(((Chi8*Chi9)*Chi10)*Chi13))-(Chi13*Chi14))-(Chi1*(((((((((Chi5*Chi8)*Chi10)*Chi11)+(Chi5*Chi12))+((Chi5*(Chi8^2))*Chi12))-((Chi10*Chi11)*Chi13))-((Chi8*Chi12)*Chi13))+(Chi9*(((1-((Chi5*Chi8)*Chi13))-((Chi7*Chi10)*Chi13))+(Chi13^2))))+(Chi7*((((1+(Chi10^2))*Chi11)+((Chi8*Chi10)*Chi12))+(Chi5*Chi14)))))))))/(X6^4))+(((X6^10)*((((((((((((-1+(((Chi3*Chi4)*Chi9)*Chi10))-(Chi12^2))+(((Chi3*Chi4)*Chi11)*Chi13))+((((Chi3*Chi4)*Chi11)*(Chi12^2))*Chi13))-(((((Chi3*Chi4)*Chi10)*Chi11)*Chi12)*Chi14))-(((((Chi3*Chi4)*Chi9)*Chi12)*Chi13)*Chi14))-(Chi14^2))+((((Chi3*Chi4)*Chi9)*Chi10)*(Chi14^2)))-((Chi6^2)*((((1-(((((Chi3*Chi4)*Chi8)*Chi10)*Chi12)*Chi13))+(Chi13^2))+(((Chi3*Chi4)*Chi8)*Chi14))+((Chi10^2)*(1+(((Chi3*Chi4)*Chi8)*Chi14))))))+((Chi5^2)*((((((-1-(Chi11^2))+(((((Chi3*Chi4)*Chi8)*Chi9)*Chi11)*Chi12))+((Chi6^2)*((-1+((Chi8^2)*(-1+(((Chi3*Chi4)*Chi9)*Chi10))))+((Chi3*Chi4)*((Chi9*Chi10)+(Chi11*Chi13))))))-(((Chi3*Chi4)*Chi8)*Chi14))-((Chi9^2)*(1+(((Chi3*Chi4)*Chi8)*Chi14))))-(Chi6*((((((Chi3*Chi4)*(Chi8^2))*Chi9)*Chi12)+(Chi8*(((-2+(((Chi3*Chi4)*Chi9)*Chi10))*Chi11)-(((Chi3*Chi4)*(1+(Chi9^2)))*Chi13))))+((Chi3*Chi4)*((Chi9*Chi12)+(Chi11*Chi14))))))))+(Chi6*((2*((Chi10*Chi12)+(Chi13*Chi14)))+((Chi3*Chi4)*((((-((Chi8*(1+(Chi12^2)))*Chi13))+(((Chi8*Chi10)*Chi12)*Chi14))+(Chi11*(((-((Chi10*Chi12)*Chi13))+Chi14)+((Chi10^2)*Chi14))))+(Chi9*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14))))))))-(Chi5*((((((-2*(Chi6^2))*Chi8)*Chi13)+((2*Chi6)*(((Chi9*Chi10)+(Chi11*Chi13))+(Chi8*Chi14))))-(2*((Chi9*Chi12)+(Chi11*Chi14))))+((Chi3*Chi4)*(((((((((-(Chi10*Chi12))-((Chi10*(Chi11^2))*Chi12))+(((Chi9*Chi11)*Chi12)*Chi13))+(((Chi9*Chi10)*Chi11)*Chi14))-(Chi13*Chi14))-(((Chi9^2)*Chi13)*Chi14))+(Chi8*((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14))))+((Chi6^2)*(((((-((Chi8*(1+(Chi10^2)))*Chi11))+(Chi10*Chi12))+(((Chi8^2)*Chi10)*Chi12))+(((Chi8*Chi9)*Chi10)*Chi13))+(Chi13*Chi14))))+(Chi6*(((((((((Chi10^2)+(Chi11^2))+((Chi10^2)*(Chi11^2)))-(Chi12^2))-((Chi8^2)*(1+(Chi12^2))))-((((2*Chi9)*Chi10)*Chi11)*Chi13))+(Chi13^2))+((Chi9^2)*(1+(Chi13^2))))-(Chi14^2)))))))))/(X5^2)))))+((X1^2)*(((((X2^2)*(1+(Chi2^2)))*(((-1+((Chi7^2)*(-1+(((Chi3*Chi4)*Chi9)*Chi10))))-(((Chi3*Chi4)*Chi7)*(((Chi10*Chi11)-(Chi8*Chi12))+(Chi9*Chi13))))+((Chi3*Chi4)*((Chi11*Chi13)-(Chi8*Chi14)))))/((((X3^4)*(X4^4))*(X5^4))*(X6^4)))+((((((X3^4)*(1+(Chi2^2)))*((-1+(((Chi3*Chi4)*Chi9)*Chi10))+(((Chi1*Chi3)*Chi4)*(((Chi5*Chi9)+(Chi6*Chi10))-Chi12))))/(((X4^4)*(X5^4))*(X6^4)))+((((((X4^6)*(1+(Chi4^2)))*(((-1+((Chi6^2)*(-1+(((Chi2*Chi3)*Chi8)*Chi10))))-(((Chi2*Chi3)*Chi6)*(((Chi10*Chi11)+(Chi8*Chi12))-(Chi9*Chi13))))+((Chi2*Chi3)*((Chi11*Chi12)-(Chi9*Chi14)))))/((X5^4)*(X6^4)))+((((((X5^8)*(1+(Chi4^2)))*((-1+(((Chi2*Chi3)*Chi8)*Chi10))+(((Chi1*Chi2)*Chi3)*(((Chi5*Chi8)+(Chi7*Chi10))-Chi13))))/(X6^4))+(((X6^10)*(((-1+((Chi5^2)*(-1+(((Chi2*Chi4)*Chi8)*Chi9))))+(((Chi2*Chi4)*Chi5)*(((Chi10*Chi11)-(Chi8*Chi12))-(Chi9*Chi13))))+((Chi2*Chi4)*((Chi12*Chi13)-(Chi10*Chi14)))))/(X5^2)))/(X4^2)))/(X3^2)))/(X2^2)))))+((X2^4)*((((((X3^4)*(1+(Chi2^2)))*(1+(Chi3^2)))*(((((-1+((Chi7^2)*((((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2))+(Chi1*((Chi6*((Chi9*(1+(Chi10^2)))+(Chi5*Chi12)))+(Chi10*((Chi5*(1+(Chi9^2)))-(Chi9*Chi12))))))))+(((Chi9*Chi10)*Chi11)*Chi13))-(((Chi8*Chi9)*Chi10)*Chi14))+((Chi1*(((Chi5*Chi9)+(Chi6*Chi10))-Chi12))*((Chi11*Chi13)-(Chi8*Chi14))))+(Chi7*(((((((-(Chi9*Chi11))-((Chi9*(Chi10^2))*Chi11))+(((Chi8*Chi9)*Chi10)*Chi12))-(Chi10*Chi13))-(((Chi9^2)*Chi10)*Chi13))-(Chi12*Chi14))-(Chi1*(((((((((Chi5*Chi9)*Chi10)*Chi11)-((Chi10*Chi11)*Chi12))+(Chi8*(((1-((Chi5*Chi9)*Chi12))-((Chi6*Chi10)*Chi12))+(Chi12^2))))+(Chi5*Chi13))+((Chi5*(Chi9^2))*Chi13))-((Chi9*Chi12)*Chi13))+(Chi6*((((1+(Chi10^2))*Chi11)+((Chi9*Chi10)*Chi13))+(Chi5*Chi14)))))))))/(((X4^4)*(X5^4))*(X6^4)))+(((-((((X4^6)*(1+(Chi3^2)))*((((((((((((1-(((Chi2*Chi4)*Chi8)*Chi9))+(Chi11^2))-(((Chi2*Chi4)*Chi12)*Chi13))-((((Chi2*Chi4)*(Chi11^2))*Chi12)*Chi13))+(((((Chi2*Chi4)*Chi8)*Chi11)*Chi12)*Chi14))+(((((Chi2*Chi4)*Chi9)*Chi11)*Chi13)*Chi14))+(Chi14^2))-((((Chi2*Chi4)*Chi8)*Chi9)*(Chi14^2)))+((Chi7^2)*((((1-(((((Chi2*Chi4)*Chi9)*Chi10)*Chi11)*Chi12))+(Chi12^2))+(((Chi2*Chi4)*Chi10)*Chi14))+((Chi9^2)*(1+(((Chi2*Chi4)*Chi10)*Chi14))))))-(Chi7*((2*((Chi9*Chi11)+(Chi12*Chi14)))+((Chi2*Chi4)*(((Chi13*(((-((Chi9*Chi11)*Chi12))+Chi14)+((Chi9^2)*Chi14)))-(Chi10*(((1+(Chi11^2))*Chi12)-((Chi9*Chi11)*Chi14))))+(Chi8*((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14))))))))+((Chi6^2)*((((((1-(((((Chi2*Chi4)*Chi8)*Chi10)*Chi11)*Chi13))+(Chi13^2))-((Chi7^2)*((-1-(Chi10^2))+((Chi2*Chi4)*(((Chi8*Chi9)*(1+(Chi10^2)))+(Chi12*Chi13))))))+(((Chi2*Chi4)*Chi10)*Chi14))+((Chi8^2)*(1+(((Chi2*Chi4)*Chi10)*Chi14))))+(Chi7*(((-2*Chi10)*Chi13)+((Chi2*Chi4)*((((-(Chi10*Chi12))-(((Chi8^2)*Chi10)*Chi12))+(Chi8*(((1+(Chi10^2))*Chi11)+((Chi9*Chi10)*Chi13))))+(Chi13*Chi14))))))))+(Chi6*((((((-2*(Chi7^2))*Chi10)*Chi12)+((2*Chi7)*(((Chi8*Chi9)+(Chi12*Chi13))+(Chi10*Chi14))))-(2*((Chi8*Chi11)+(Chi13*Chi14))))+((Chi2*Chi4)*((((((((((Chi10*Chi13)+((Chi10*(Chi11^2))*Chi13))+(((Chi8*Chi11)*Chi12)*Chi13))-((Chi9*Chi11)*(1+(Chi13^2))))-(((Chi8*Chi10)*Chi11)*Chi14))-(Chi12*Chi14))-(((Chi8^2)*Chi12)*Chi14))+(((Chi8*Chi9)*Chi13)*Chi14))+((Chi7^2)*((((Chi9*(((1+(Chi10^2))*Chi11)+((Chi8*Chi10)*Chi12)))-(Chi10*Chi13))-(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))))+(Chi7*(((((((((-(Chi10^2))-(Chi11^2))-((Chi10^2)*(Chi11^2)))+(Chi12^2))+((Chi8^2)*(1+(Chi12^2))))-((((2*Chi8)*Chi9)*Chi12)*Chi13))+(Chi13^2))+((Chi9^2)*(1+(Chi13^2))))-(Chi14^2)))))))))/((X5^4)*(X6^4))))+(((-((((X5^8)*(1+(Chi3^2)))*((((((((((1+(((Chi1*Chi2)*Chi4)*Chi11))-((((Chi1*Chi2)*Chi4)*(Chi7^3))*((Chi9*(1+(Chi10^2)))+(Chi5*Chi12))))+(Chi13^2))+((((Chi1*Chi2)*Chi4)*Chi11)*(Chi13^2)))+((((Chi1*Chi2)*Chi4)*Chi5)*Chi14))+(((Chi2*Chi4)*Chi10)*Chi14))+((Chi8^2)*((1+((((Chi1*Chi2)*Chi4)*Chi5)*Chi14))+(((Chi2*Chi4)*Chi10)*Chi14))))-((((Chi2*Chi4)*Chi8)*Chi13)*((Chi10*Chi11)+(Chi1*((Chi5*Chi11)+Chi14)))))+(Chi7*((((-2*Chi10)*Chi13)+(((Chi1*Chi2)*Chi4)*(((((-(Chi5*(((-((Chi8*Chi10)*Chi11))+Chi12)+((Chi8^2)*Chi12))))-(((2*Chi10)*Chi11)*Chi13))+((Chi8*Chi12)*Chi13))+(Chi9*((-1+((Chi5*Chi8)*Chi13))-(Chi13^2))))+((Chi8*Chi10)*Chi14))))+((Chi2*Chi4)*((((-(Chi10*Chi12))-(((Chi8^2)*Chi10)*Chi12))+(Chi8*(((1+(Chi10^2))*Chi11)+((Chi9*Chi10)*Chi13))))+(Chi13*Chi14))))))+((Chi7^2)*((1+(Chi10^2))-((Chi2*Chi4)*(((Chi8*((Chi9*((1+((Chi1*Chi5)*Chi10))+(Chi10^2)))+((Chi1*Chi10)*Chi12)))+(Chi12*Chi13))-(Chi1*((((1+(Chi10^2))*Chi11)+(((2*Chi9)*Chi10)*Chi13))+(Chi5*Chi14)))))))))/(X6^4)))+(((X6^10)*((((((((((((-1+(((Chi2*Chi3)*Chi8)*Chi10))+(((Chi2*Chi3)*Chi11)*Chi12))-(Chi13^2))+((((Chi2*Chi3)*Chi11)*Chi12)*(Chi13^2)))-(((((Chi2*Chi3)*Chi10)*Chi11)*Chi13)*Chi14))-(((((Chi2*Chi3)*Chi8)*Chi12)*Chi13)*Chi14))-(Chi14^2))+((((Chi2*Chi3)*Chi8)*Chi10)*(Chi14^2)))-((Chi7^2)*((((1+(Chi12^2))-(((((Chi2*Chi3)*Chi9)*Chi10)*Chi12)*Chi13))+(((Chi2*Chi3)*Chi9)*Chi14))+((Chi10^2)*(1+(((Chi2*Chi3)*Chi9)*Chi14))))))+((Chi5^2)*((((((-1-(Chi11^2))+((Chi7^2)*((-1+((Chi9^2)*(-1+(((Chi2*Chi3)*Chi8)*Chi10))))+((Chi2*Chi3)*((Chi8*Chi10)+(Chi11*Chi12))))))+(((((Chi2*Chi3)*Chi8)*Chi9)*Chi11)*Chi13))-(((Chi2*Chi3)*Chi9)*Chi14))-((Chi8^2)*(1+(((Chi2*Chi3)*Chi9)*Chi14))))-(Chi7*(((Chi9*(((-2+(((Chi2*Chi3)*Chi8)*Chi10))*Chi11)-(((Chi2*Chi3)*(1+(Chi8^2)))*Chi12)))+((((Chi2*Chi3)*Chi8)*(Chi9^2))*Chi13))+((Chi2*Chi3)*((Chi8*Chi13)+(Chi11*Chi14))))))))+(Chi7*((2*((Chi10*Chi13)+(Chi12*Chi14)))+((Chi2*Chi3)*(((Chi11*(((-((Chi10*Chi12)*Chi13))+Chi14)+((Chi10^2)*Chi14)))+(Chi8*(((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14))))-(Chi9*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14))))))))-(Chi5*((((((-2*(Chi7^2))*Chi9)*Chi12)+((2*Chi7)*(((Chi8*Chi10)+(Chi11*Chi12))+(Chi9*Chi14))))-(2*((Chi8*Chi13)+(Chi11*Chi14))))+((Chi2*Chi3)*(((((((((-(Chi10*Chi13))-((Chi10*(Chi11^2))*Chi13))+(((Chi8*Chi11)*Chi12)*Chi13))+(((Chi8*Chi10)*Chi11)*Chi14))-(Chi12*Chi14))-(((Chi8^2)*Chi12)*Chi14))+((Chi7^2)*(((((-((Chi9*(1+(Chi10^2)))*Chi11))+(((Chi8*Chi9)*Chi10)*Chi12))+(Chi10*Chi13))+(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))))+(Chi9*((Chi11*(1+(Chi13^2)))-((Chi8*Chi13)*Chi14))))+(Chi7*(((((((((Chi10^2)+(Chi11^2))+((Chi10^2)*(Chi11^2)))-((((2*Chi8)*Chi10)*Chi11)*Chi12))+(Chi12^2))+((Chi8^2)*(1+(Chi12^2))))-(Chi13^2))-((Chi9^2)*(1+(Chi13^2))))-(Chi14^2)))))))))/(X5^2)))/(X4^2)))/(X3^2)))))-((((1+(Chi2^2))*(1+(Chi4^2)))*((((((1-(((Chi9*Chi10)*Chi11)*Chi13))-((Chi10*Chi11)*Chi15))-((Chi9*Chi13)*Chi15))-(Chi15^2))-(Chi8*((Chi10*((Chi11*Chi12)-(Chi9*Chi14)))+(Chi12*((Chi9*Chi13)+Chi15)))))+(Chi1*(((((((((((((((Chi6*Chi7)*(Chi10^2))*Chi11)-(((Chi7*Chi10)*Chi11)*Chi12))-(((Chi6*Chi10)*Chi11)*Chi13))-(((Chi6*Chi8)*Chi12)*Chi13))-(((Chi7*Chi9)*Chi12)*Chi13))+((Chi11*Chi12)*Chi13))+(((Chi6*Chi8)*Chi10)*Chi14))+(((Chi7*Chi9)*Chi10)*Chi14))+(((Chi6*Chi7)*Chi10)*Chi15))-((Chi7*Chi12)*Chi15))-((Chi6*Chi13)*Chi15))+(Chi14*Chi15))+(Chi5*(((Chi8*((-(Chi11*Chi12))+(Chi9*Chi14)))+((Chi6*Chi8)*((((Chi7*Chi9)*Chi10)+(Chi8*Chi12))+Chi15)))+(((Chi7*Chi9)-Chi11)*((Chi9*Chi13)+Chi15))))))))/(((((X2^4)*(X3^4))*(X4^4))*(X5^4))*(X6^4))))+((((1+(Chi2^2))*(1+(Chi4^2)))*(((((((((((((((((((((((((((((((((((((((((((((((((((((((((1+(Chi9^2))+(Chi10^2))+((Chi9^2)*(Chi10^2)))+(Chi11^2))+((2*(Chi10^2))*(Chi11^2)))+(((Chi9^2)*(Chi10^2))*(Chi11^2)))+((Chi10^2)*(Chi11^4)))+(Chi12^2))+((Chi11^2)*(Chi12^2)))+(Chi13^2))+((2*(Chi9^2))*(Chi13^2)))+(((Chi9^2)*(Chi10^2))*(Chi13^2)))+((Chi11^2)*(Chi13^2)))+((((Chi9^2)*(Chi10^2))*(Chi11^2))*(Chi13^2)))+((Chi12^2)*(Chi13^2)))+(((Chi11^2)*(Chi12^2))*(Chi13^2)))+((Chi9^2)*(Chi13^4)))-((((2*Chi9)*Chi11)*Chi12)*Chi14))-((((2*Chi10)*Chi12)*Chi13)*Chi14))-(((((2*Chi10)*(Chi11^2))*Chi12)*Chi13)*Chi14))-(((((2*Chi9)*Chi11)*Chi12)*(Chi13^2))*Chi14))+(Chi14^2))+((Chi9^2)*(Chi14^2)))+((Chi10^2)*(Chi14^2)))+(((Chi9^2)*(Chi10^2))*(Chi14^2)))+(((Chi10^2)*(Chi11^2))*(Chi14^2)))+(((((2*Chi9)*Chi10)*Chi11)*Chi13)*(Chi14^2)))+(((Chi9^2)*(Chi13^2))*(Chi14^2)))+(((2*Chi10)*Chi11)*Chi15))+((((2*(Chi9^2))*Chi10)*Chi11)*Chi15))+(((2*Chi10)*(Chi11^3))*Chi15))+(((2*Chi9)*Chi13)*Chi15))+((((2*Chi9)*(Chi10^2))*Chi13)*Chi15))+(((((2*Chi9)*(Chi10^2))*(Chi11^2))*Chi13)*Chi15))+(((((2*(Chi9^2))*Chi10)*Chi11)*(Chi13^2))*Chi15))+(((2*Chi9)*(Chi13^3))*Chi15))+(((((2*Chi9)*Chi10)*Chi12)*Chi14)*Chi15))-(((((2*Chi11)*Chi12)*Chi13)*Chi14)*Chi15))+((((2*Chi10)*Chi11)*(Chi14^2))*Chi15))+((((2*Chi9)*Chi13)*(Chi14^2))*Chi15))+(2*(Chi15^2)))+((Chi9^2)*(Chi15^2)))+((Chi10^2)*(Chi15^2)))+((Chi11^2)*(Chi15^2)))+(((Chi10^2)*(Chi11^2))*(Chi15^2)))+((Chi12^2)*(Chi15^2)))+(((((4*Chi9)*Chi10)*Chi11)*Chi13)*(Chi15^2)))+((Chi13^2)*(Chi15^2)))+(((Chi9^2)*(Chi13^2))*(Chi15^2)))+((Chi14^2)*(Chi15^2)))+(((2*Chi10)*Chi11)*(Chi15^3)))+(((2*Chi9)*Chi13)*(Chi15^3)))+(Chi15^4))+((Chi8^2)*((((((Chi10^2)*(((1+(Chi12^2))+((Chi11^2)*(1+(Chi12^2))))+(Chi14^2)))+((Chi9^2)*(((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((((2*Chi10)*Chi12)*Chi13)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2))))))+((((2*Chi10)*Chi11)*(1+(Chi12^2)))*Chi15))+(((2*Chi9)*(((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14)))*((Chi10*Chi11)+Chi15)))+((1+(Chi12^2))*(((1+(Chi12^2))+(Chi14^2))+(Chi15^2))))))+((2*Chi8)*((((((((Chi10^2)*(Chi11^2))*Chi12)*Chi15)+(((Chi9^2)*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14)))*((Chi10*Chi11)+Chi15)))+(Chi15*(((Chi12^3)+((Chi10*Chi13)*Chi14))+(Chi12*(((1+(Chi10^2))+(Chi14^2))+(Chi15^2))))))+(Chi11*((-(((1+(Chi12^2))*Chi13)*Chi14))+((Chi10*Chi12)*((Chi14^2)+(2*(Chi15^2)))))))+(Chi9*(((((Chi11*Chi14)*Chi15)+((Chi10^2)*((((1+(Chi11^2))*Chi12)*Chi13)-((Chi11*Chi14)*Chi15))))+((Chi12*Chi13)*((Chi14^2)+(2*(Chi15^2)))))+(Chi10*((((Chi11^2)*Chi14)+((((3*Chi11)*Chi12)*Chi13)*Chi15))+(Chi14*(((Chi12^2)+(Chi13^2))-(Chi15^2))))))))))+((Chi1^2)*((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((1+(Chi7^2))+((Chi7^2)*(Chi9^2)))+((Chi7^2)*(Chi10^2)))+(((Chi7^2)*(Chi9^2))*(Chi10^2)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))+(((Chi7^2)*(Chi10^2))*(Chi11^2)))+(Chi12^2))+((2*(Chi7^2))*(Chi12^2)))+(((Chi7^2)*(Chi9^2))*(Chi12^2)))+(((Chi7^2)*(Chi10^2))*(Chi12^2)))-((((2*Chi7)*Chi9)*Chi11)*(Chi12^2)))+((Chi11^2)*(Chi12^2)))+((((Chi7^2)*(Chi10^2))*(Chi11^2))*(Chi12^2)))+((Chi7^2)*(Chi12^4)))-(((2*Chi7)*Chi10)*Chi13))+(((((2*(Chi7^2))*Chi9)*Chi10)*Chi11)*Chi13))-((((2*Chi7)*Chi10)*(Chi11^2))*Chi13))-((((2*Chi7)*Chi10)*(Chi12^2))*Chi13))+((((((2*(Chi7^2))*Chi9)*Chi10)*Chi11)*(Chi12^2))*Chi13))-(((((2*Chi7)*Chi10)*(Chi11^2))*(Chi12^2))*Chi13))+(Chi13^2))+(((Chi7^2)*(Chi9^2))*(Chi13^2)))-((((2*Chi7)*Chi9)*Chi11)*(Chi13^2)))+((Chi11^2)*(Chi13^2)))+((Chi12^2)*(Chi13^2)))+((((Chi7^2)*(Chi9^2))*(Chi12^2))*(Chi13^2)))-(((((2*Chi7)*Chi9)*Chi11)*(Chi12^2))*(Chi13^2)))+(((Chi11^2)*(Chi12^2))*(Chi13^2)))-(((2*Chi7)*Chi12)*Chi14))-((((((2*(Chi7^2))*Chi9)*(Chi10^2))*Chi11)*Chi12)*Chi14))-(((2*Chi7)*(Chi12^3))*Chi14))-((((((2*(Chi7^2))*(Chi9^2))*Chi10)*Chi12)*Chi13)*Chi14))+(((((((2*Chi7)*Chi9)*Chi10)*Chi11)*Chi12)*Chi13)*Chi14))+(2*(Chi14^2)))+((Chi7^2)*(Chi14^2)))+(((Chi7^2)*(Chi9^2))*(Chi14^2)))+(((Chi7^2)*(Chi10^2))*(Chi14^2)))+((((Chi7^2)*(Chi9^2))*(Chi10^2))*(Chi14^2)))-((((2*Chi7)*Chi9)*Chi11)*(Chi14^2)))+((Chi11^2)*(Chi14^2)))+((Chi12^2)*(Chi14^2)))+(((Chi7^2)*(Chi12^2))*(Chi14^2)))-((((2*Chi7)*Chi10)*Chi13)*(Chi14^2)))+((Chi13^2)*(Chi14^2)))-(((2*Chi7)*Chi12)*(Chi14^3)))+(Chi14^4))+((((2*Chi7)*Chi9)*Chi10)*Chi15))+((((2*(Chi7^2))*Chi10)*Chi11)*Chi15))+(((((2*(Chi7^2))*Chi10)*Chi11)*(Chi12^2))*Chi15))+((((2*(Chi7^2))*Chi9)*Chi13)*Chi15))-((((2*Chi7)*Chi11)*Chi13)*Chi15))+(((((2*(Chi7^2))*Chi9)*(Chi12^2))*Chi13)*Chi15))-(((((2*Chi7)*Chi11)*(Chi12^2))*Chi13)*Chi15))-((((((2*(Chi7^2))*Chi9)*Chi10)*Chi12)*Chi14)*Chi15))-((((((2*Chi7)*Chi10)*Chi11)*Chi12)*Chi14)*Chi15))-((((((2*Chi7)*Chi9)*Chi12)*Chi13)*Chi14)*Chi15))+(((((2*Chi11)*Chi12)*Chi13)*Chi14)*Chi15))+(((((2*Chi7)*Chi9)*Chi10)*(Chi14^2))*Chi15))+(Chi15^2))+((Chi7^2)*(Chi15^2)))+(((Chi7^2)*(Chi12^2))*(Chi15^2)))-((((2*Chi7)*Chi12)*Chi14)*(Chi15^2)))+((Chi14^2)*(Chi15^2)))+((Chi6^2)*(((((((((((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))+(2*(Chi13^2)))+((Chi10^2)*(Chi13^2)))+(((Chi10^2)*(Chi11^2))*(Chi13^2)))+(Chi13^4))+(Chi14^2))+((Chi10^2)*(Chi14^2)))+((Chi13^2)*(Chi14^2)))+((Chi8^2)*(((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((((2*Chi10)*Chi12)*Chi13)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2))))))+(((2*Chi10)*Chi11)*Chi15))+((((2*Chi10)*Chi11)*(Chi13^2))*Chi15))+(Chi15^2))+((Chi13^2)*(Chi15^2)))+(((2*Chi8)*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14)))*((Chi10*Chi11)+Chi15)))+((Chi7^2)*(((((((1+((Chi10^4)*(1+(Chi11^2))))+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))+(((2*Chi10)*Chi11)*Chi15))+(((2*(Chi10^3))*Chi11)*Chi15))+(Chi15^2))+((Chi10^2)*((((2+(Chi11^2))+(Chi12^2))+(Chi13^2))+(Chi15^2))))))-((2*Chi7)*(((((Chi10^3)*(((1+(Chi11^2))*Chi13)-((Chi8*Chi11)*Chi14)))+(Chi14*((Chi12*(1+(Chi13^2)))-(Chi8*Chi15))))+((Chi10^2)*(((Chi12*Chi14)+(((2*Chi11)*Chi13)*Chi15))+(Chi8*(((Chi11*Chi12)*Chi13)-(Chi14*Chi15))))))+(Chi10*(((Chi13^3)-((Chi8*Chi11)*Chi14))+(Chi13*((1+((Chi8*Chi12)*Chi15))+(Chi15^2))))))))))+((2*Chi6)*(((((((((((((((((((((((-(Chi8*Chi11))-(Chi10*Chi12))-((Chi10*(Chi11^2))*Chi12))-((Chi8*Chi11)*(Chi12^2)))-((Chi8*Chi11)*(Chi13^2)))-((Chi10*Chi12)*(Chi13^2)))-(((Chi10*(Chi11^2))*Chi12)*(Chi13^2)))-(((Chi8*Chi11)*(Chi12^2))*(Chi13^2)))-(Chi13*Chi14))+(((((Chi8*Chi10)*Chi11)*Chi12)*Chi13)*Chi14))-((Chi13^3)*Chi14))-((Chi8*Chi11)*(Chi14^2)))-((Chi10*Chi12)*(Chi14^2)))-(Chi13*(Chi14^3)))+((Chi8*Chi10)*Chi15))-((Chi11*Chi12)*Chi15))-(((Chi11*Chi12)*(Chi13^2))*Chi15))-((((Chi10*Chi11)*Chi13)*Chi14)*Chi15))-((((Chi8*Chi12)*Chi13)*Chi14)*Chi15))+(((Chi8*Chi10)*(Chi14^2))*Chi15))-((Chi13*Chi14)*(Chi15^2)))+(Chi7*(((((((((((((((2*(Chi10^2))*Chi12)*Chi13)+((((2*(Chi10^2))*(Chi11^2))*Chi12)*Chi13))-((Chi10*(Chi11^2))*Chi14))+(((2*Chi10)*(Chi12^2))*Chi14))+(((2*Chi10)*(Chi13^2))*Chi14))+(((2*Chi12)*Chi13)*(Chi14^2)))+(((((3*Chi10)*Chi11)*Chi12)*Chi13)*Chi15))-((Chi11*Chi14)*Chi15))+((((Chi10^2)*Chi11)*Chi14)*Chi15))+((Chi12*Chi13)*(Chi15^2)))+((Chi10*Chi14)*(Chi15^2)))+((Chi9*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14)))*((Chi10*Chi11)+Chi15)))+(Chi8*((Chi9*(((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((((2*Chi10)*Chi12)*Chi13)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2)))))+((((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14))*((Chi10*Chi11)+Chi15)))))))-((Chi7^2)*(((((Chi10^3)*(((1+(Chi11^2))*Chi12)-((Chi9*Chi11)*Chi14)))+(Chi14*(((1+(Chi12^2))*Chi13)-(Chi9*Chi15))))+((Chi10^2)*(((Chi13*Chi14)+(((2*Chi11)*Chi12)*Chi15))+(Chi9*(((Chi11*Chi12)*Chi13)-(Chi14*Chi15))))))+(Chi10*(((Chi12^3)-((Chi9*Chi11)*Chi14))+(Chi12*((1+((Chi9*Chi13)*Chi15))+(Chi15^2))))))))))+((Chi5^2)*(((((((((((((((((((((((((((((((1+(Chi8^2))+(Chi9^2))+((Chi8^2)*(Chi9^2)))+(2*(Chi11^2)))+((Chi8^2)*(Chi11^2)))+((Chi9^2)*(Chi11^2)))+(Chi11^4))+((Chi8^2)*(Chi12^2)))+(((Chi8^2)*(Chi11^2))*(Chi12^2)))+((((2*Chi8)*Chi9)*Chi12)*Chi13))+(((((2*Chi8)*Chi9)*(Chi11^2))*Chi12)*Chi13))+((Chi9^2)*(Chi13^2)))+(((Chi9^2)*(Chi11^2))*(Chi13^2)))-(((((2*(Chi8^2))*Chi9)*Chi11)*Chi12)*Chi14))-(((((2*Chi8)*(Chi9^2))*Chi11)*Chi13)*Chi14))+(Chi14^2))+((Chi8^2)*(Chi14^2)))+((Chi9^2)*(Chi14^2)))+(((Chi8^2)*(Chi9^2))*(Chi14^2)))+((Chi11^2)*(Chi14^2)))+(((2*Chi8)*Chi12)*Chi15))+((((2*Chi8)*(Chi11^2))*Chi12)*Chi15))+(((2*Chi9)*Chi13)*Chi15))+((((2*Chi9)*(Chi11^2))*Chi13)*Chi15))-(((((2*Chi8)*Chi9)*Chi11)*Chi14)*Chi15))+(Chi15^2))+((Chi11^2)*(Chi15^2)))+((Chi7^2)*(((((((1+(Chi12^2))+((Chi11^2)*(1+(Chi12^2))))+((Chi9^4)*(1+(Chi13^2))))+(((2*Chi9)*Chi13)*Chi15))+(((2*(Chi9^3))*Chi13)*Chi15))+(Chi15^2))+((Chi9^2)*((((2+(Chi11^2))+(Chi12^2))+(Chi13^2))+(Chi15^2))))))-((2*Chi7)*(((((Chi9^3)*((Chi11*(1+(Chi13^2)))-((Chi8*Chi13)*Chi14)))+(Chi14*(((1+(Chi11^2))*Chi12)-(Chi8*Chi15))))+((Chi9^2)*(((Chi12*Chi14)+(((2*Chi11)*Chi13)*Chi15))+(Chi8*(((Chi11*Chi12)*Chi13)-(Chi14*Chi15))))))+(Chi9*(((Chi11^3)-((Chi8*Chi13)*Chi14))+(Chi11*((1+((Chi8*Chi12)*Chi15))+(Chi15^2))))))))+((Chi6^2)*((((((((((1+(Chi11^2))+((Chi8^4)*(1+(Chi12^2))))+(Chi13^2))+((Chi11^2)*(Chi13^2)))+(((2*Chi8)*Chi12)*Chi15))+(((2*(Chi8^3))*Chi12)*Chi15))+(Chi15^2))+((Chi8^2)*((((2+(Chi11^2))+(Chi12^2))+(Chi13^2))+(Chi15^2))))+((Chi7^2)*((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))+((Chi8^2)*(((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2))))+((Chi9^2)*((1+(Chi10^2))+(Chi13^2))))+(((2*Chi10)*Chi11)*Chi15))+(Chi15^2))+(((2*Chi9)*Chi13)*((Chi10*Chi11)+Chi15)))+(((2*Chi8)*Chi12)*(((Chi10*Chi11)+(Chi9*Chi13))+Chi15)))))-((2*Chi7)*((Chi9*((Chi11*((1+(Chi8^2))+(Chi13^2)))-(((1+(Chi8^2))*Chi10)*((Chi8*Chi12)+Chi15))))+(Chi13*((Chi10*((1+(Chi8^2))+(Chi11^2)))+(Chi11*((Chi8*Chi12)+Chi15)))))))))-((2*Chi6)*(((((Chi8^3)*((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14)))-((Chi8^2)*((((-(Chi13*Chi14))-(((2*Chi11)*Chi12)*Chi15))+(Chi9*((-((Chi11*Chi12)*Chi13))+(Chi14*Chi15))))+(Chi7*(((Chi10*Chi14)+((Chi9^2)*((Chi12*Chi13)+(Chi10*Chi14))))+((Chi9*Chi12)*((-(Chi10*Chi11))+Chi15)))))))+(((Chi7*Chi12)-Chi14)*(((-((1+(Chi11^2))*Chi13))+(Chi9*Chi15))+(Chi7*((Chi10*((1+(Chi9^2))+(Chi11^2)))+(Chi11*((Chi9*Chi13)+Chi15)))))))+(Chi8*((((((((-2*Chi7)*Chi9)*(Chi11^2))+(Chi11^3))-((Chi9*Chi12)*Chi14))-((((Chi7^2)*(1+(Chi9^2)))*Chi10)*((Chi9*Chi13)+Chi15)))+(Chi11*((((1+((Chi7^2)*((1+(Chi9^2))+(Chi12^2))))+((Chi9*Chi13)*Chi15))+(Chi15^2))+(Chi7*(((((Chi9^2)*Chi10)*Chi13)-(Chi12*Chi14))+((Chi9*Chi10)*Chi15))))))+(Chi7*(((Chi13*Chi15)-(((Chi9^2)*Chi13)*Chi15))+(Chi9*(((Chi12^2)+(Chi13^2))-(Chi15^2))))))))))))+((2*Chi5)*((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((Chi6*Chi9)*Chi10)+(((Chi6*(Chi8^2))*Chi9)*Chi10))+(((Chi6*Chi9)*Chi10)*(Chi11^2)))-(Chi9*Chi12))+((((Chi6*Chi8)*Chi9)*Chi11)*Chi12))-((Chi9*(Chi11^2))*Chi12))-(Chi8*Chi13))-(((Chi6^2)*Chi8)*Chi13))-(((Chi6^2)*(Chi8^3))*Chi13))+((((2*Chi6)*(Chi8^2))*Chi11)*Chi13))-((Chi8*(Chi11^2))*Chi13))+((((Chi6*Chi8)*Chi10)*Chi12)*Chi13))-((((((Chi6^2)*(Chi8^2))*Chi10)*Chi11)*Chi12)*Chi13))+(((((Chi6*Chi8)*Chi10)*(Chi11^2))*Chi12)*Chi13))-((Chi8*(Chi12^2))*Chi13))-((((Chi6^2)*(Chi8^3))*(Chi12^2))*Chi13))+(((((2*Chi6)*(Chi8^2))*Chi11)*(Chi12^2))*Chi13))-(((Chi8*(Chi11^2))*(Chi12^2))*Chi13))+(((Chi6*Chi9)*Chi10)*(Chi13^2)))+((((Chi6*Chi9)*Chi10)*(Chi11^2))*(Chi13^2)))-((Chi9*Chi12)*(Chi13^2)))+(((((Chi6*Chi8)*Chi9)*Chi11)*Chi12)*(Chi13^2)))-(((Chi9*(Chi11^2))*Chi12)*(Chi13^2)))-(((Chi6^2)*Chi8)*(Chi13^3)))-(Chi11*Chi14))-(((Chi6^2)*Chi11)*Chi14))-((((Chi6^2)*(Chi8^2))*Chi11)*Chi14))+((((2*Chi6)*Chi8)*(Chi11^2))*Chi14))-((Chi11^3)*Chi14))+(((((Chi6^2)*Chi8)*Chi10)*Chi12)*Chi14))+(((((Chi6^2)*(Chi8^3))*Chi10)*Chi12)*Chi14))-(((((Chi6*(Chi8^2))*Chi10)*Chi11)*Chi12)*Chi14))-(((Chi6*Chi8)*(Chi12^2))*Chi14))-(((((((2*Chi6)*Chi8)*Chi9)*Chi10)*Chi11)*Chi13)*Chi14))-(((((Chi6*(Chi8^2))*Chi9)*Chi12)*Chi13)*Chi14))+(((((Chi8*Chi9)*Chi11)*Chi12)*Chi13)*Chi14))+((((2*Chi6)*Chi8)*(Chi13^2))*Chi14))-((((Chi6^2)*Chi11)*(Chi13^2))*Chi14))+(((Chi6*Chi9)*Chi10)*(Chi14^2)))+((((Chi6*(Chi8^2))*Chi9)*Chi10)*(Chi14^2)))-((Chi9*Chi12)*(Chi14^2)))-((Chi8*Chi13)*(Chi14^2)))+((((2*Chi6)*Chi11)*Chi13)*(Chi14^2)))-(Chi11*(Chi14^3)))+((Chi8*Chi9)*Chi15))+(((Chi6*Chi9)*Chi11)*Chi15))+(((Chi6*Chi10)*Chi13)*Chi15))-((((((Chi6^2)*Chi8)*Chi10)*Chi11)*Chi13)*Chi15))+((((Chi6*Chi10)*(Chi11^2))*Chi13)*Chi15))-((Chi12*Chi13)*Chi15))-(((((2*(Chi6^2))*(Chi8^2))*Chi12)*Chi13)*Chi15))+((((((3*Chi6)*Chi8)*Chi11)*Chi12)*Chi13)*Chi15))-((((Chi11^2)*Chi12)*Chi13)*Chi15))+((((Chi6*Chi9)*Chi11)*(Chi13^2))*Chi15))+((((Chi6^2)*Chi10)*Chi14)*Chi15))+(((((Chi6^2)*(Chi8^2))*Chi10)*Chi14)*Chi15))-(((((Chi6*Chi8)*Chi10)*Chi11)*Chi14)*Chi15))-(((Chi6*Chi12)*Chi14)*Chi15))+((((Chi6*(Chi8^2))*Chi12)*Chi14)*Chi15))-((((Chi8*Chi11)*Chi12)*Chi14)*Chi15))-(((((Chi6*Chi8)*Chi9)*Chi13)*Chi14)*Chi15))-((((Chi9*Chi11)*Chi13)*Chi14)*Chi15))+(((Chi8*Chi9)*(Chi14^2))*Chi15))-((((Chi6^2)*Chi8)*Chi13)*(Chi15^2)))+(((Chi6*Chi11)*Chi13)*(Chi15^2)))+(((Chi6*Chi8)*Chi14)*(Chi15^2)))-((Chi11*Chi14)*(Chi15^2)))+((Chi7^2)*((((((-((Chi9^3)*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14))))-(Chi14*((Chi11*(1+(Chi12^2)))-(Chi10*Chi15))))-((Chi9^2)*(((Chi11*Chi14)+(((2*Chi12)*Chi13)*Chi15))+(Chi10*(((Chi11*Chi12)*Chi13)-(Chi14*Chi15))))))-(Chi9*(((Chi12^3)-((Chi10*Chi13)*Chi14))+(Chi12*((1+((Chi10*Chi11)*Chi15))+(Chi15^2))))))+((Chi6^2)*((Chi8*((-(((1+(Chi10^2))+(Chi12^2))*Chi13))+((Chi9*(1+(Chi10^2)))*((Chi10*Chi11)+Chi15))))-(Chi12*((Chi9*((1+(Chi10^2))+(Chi13^2)))+(Chi13*((Chi10*Chi11)+Chi15)))))))+(Chi6*((((((((Chi8*Chi14)+((Chi8*(Chi10^2))*Chi14))+((Chi8*(Chi12^2))*Chi14))+(Chi11*(((1+(Chi12^2))*Chi13)+((Chi10*Chi12)*Chi14))))-((Chi10*Chi13)*Chi15))+((Chi12*Chi14)*Chi15))+((Chi9^2)*(((Chi8*Chi14)+((Chi10^2)*((Chi11*Chi13)+(Chi8*Chi14))))+((Chi10*Chi13)*((-(Chi8*Chi12))+Chi15)))))-(Chi9*((((-((Chi12*Chi13)*Chi14))+(((Chi10^2)*Chi11)*((Chi8*Chi12)-Chi15)))+(Chi11*Chi15))+(Chi10*(((((Chi11^2)-(2*(Chi12^2)))+(Chi13^2))+((Chi8*Chi12)*Chi15))-(Chi15^2))))))))))+(Chi7*(((((((((((((((((((((((2*(Chi9^2))*Chi11)*Chi12)+(((Chi9*Chi10)*Chi12)*Chi13))+((((Chi9*Chi10)*(Chi11^2))*Chi12)*Chi13))+((((2*(Chi9^2))*Chi11)*Chi12)*(Chi13^2)))+(((2*Chi9)*(Chi11^2))*Chi14))+(((2*Chi9)*(Chi12^2))*Chi14))-(((((Chi9^2)*Chi10)*Chi11)*Chi13)*Chi14))-((Chi9*(Chi13^2))*Chi14))+(((2*Chi11)*Chi12)*(Chi14^2)))+((Chi10*Chi12)*Chi15))+(((Chi10*(Chi11^2))*Chi12)*Chi15))+(((((3*Chi9)*Chi11)*Chi12)*Chi13)*Chi15))-((((Chi9*Chi10)*Chi11)*Chi14)*Chi15))-((Chi13*Chi14)*Chi15))+((((Chi9^2)*Chi13)*Chi14)*Chi15))+((Chi11*Chi12)*(Chi15^2)))+((Chi9*Chi14)*(Chi15^2)))+((Chi6*(Chi8^2))*(((((-((Chi9*(1+(Chi12^2)))*Chi13))+((Chi6*Chi9)*Chi14))+((Chi6*(Chi10^2))*((Chi11*Chi12)+(Chi9*Chi14))))-(Chi10*((Chi11*(1+(Chi12^2)))+(Chi12*((-(Chi9*Chi14))+(Chi6*((Chi9*Chi13)-Chi15)))))))-((1+(Chi12^2))*Chi15))))+((Chi6^2)*((((Chi9*((1+(Chi10^2))+(Chi13^2)))*Chi14)+(Chi11*((Chi12*(1+(Chi13^2)))+((Chi10*Chi13)*Chi14))))+(((-(Chi10*Chi12))+(Chi13*Chi14))*Chi15))))-(Chi6*((((((((((((3*Chi11)*Chi12)*Chi13)*Chi14)-((Chi11^2)*Chi15))-((Chi12^2)*Chi15))-((Chi13^2)*Chi15))+(((Chi9^2)*(1+(Chi13^2)))*Chi15))+((Chi14^2)*Chi15))+(((Chi10^2)*(1+(Chi11^2)))*((Chi9*Chi13)+Chi15)))-((Chi9*Chi13)*(((1+(Chi13^2))-(Chi14^2))-(Chi15^2))))+(Chi10*(((-(Chi11^3))+(((3*Chi9)*Chi12)*Chi14))+(Chi11*((((-1+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))+(((2*Chi9)*Chi13)*Chi15))+(Chi15^2))))))))+(Chi8*(((((-((Chi6*(Chi10^2))*(((1+(Chi11^2))*Chi12)+(Chi11*((-(Chi9*Chi14))+(Chi6*((Chi9*Chi13)-Chi15)))))))+(((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14))*((Chi9*Chi13)+Chi15)))+((Chi6^2)*(((Chi12*Chi13)*Chi14)-(Chi11*Chi15))))+(Chi6*(((Chi12^3)-(((3*Chi9)*Chi11)*Chi14))-(Chi12*((((-1+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))+(((2*Chi9)*Chi13)*Chi15))+(Chi15^2))))))+(Chi10*((((((((((1+(Chi12^2))-((Chi6^2)*(Chi12^2)))+((Chi11^2)*((1-(Chi6^2))+(Chi12^2))))+((2*(Chi6^2))*(Chi13^2)))-(((3*Chi6)*Chi13)*Chi14))+(Chi14^2))+((Chi9^2)*((1+((Chi6*Chi13)*Chi14))+(Chi14^2))))-((((2*Chi6)*Chi11)*Chi12)*Chi15))+((Chi6^2)*(Chi15^2)))+(Chi9*(((((-2*Chi11)*Chi12)*Chi14)-(((Chi6^2)*Chi13)*Chi15))+(Chi6*(((Chi11*Chi12)*Chi13)+((4*Chi14)*Chi15))))))))))))))))+((2*Chi1)*(((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((((Chi5*Chi10)+((Chi5*(Chi8^2))*Chi10))+((Chi5*(Chi9^2))*Chi10))+(((Chi5*(Chi8^2))*(Chi9^2))*Chi10))-((Chi8*Chi9)*Chi11))+(((2*Chi5)*Chi10)*(Chi11^2)))+(((Chi5*(Chi8^2))*Chi10)*(Chi11^2)))+(((Chi5*(Chi9^2))*Chi10)*(Chi11^2)))+((Chi5*Chi10)*(Chi11^4)))-((Chi9*Chi10)*Chi12))+((((Chi5*Chi8)*(Chi9^2))*Chi11)*Chi12))-(((Chi9*Chi10)*(Chi11^2))*Chi12))+(((Chi5*(Chi8^2))*Chi10)*(Chi12^2)))-(((Chi8*Chi9)*Chi11)*(Chi12^2)))+((((Chi5*(Chi8^2))*Chi10)*(Chi11^2))*(Chi12^2)))-((Chi8*Chi10)*Chi13))+((((Chi5*(Chi8^2))*Chi9)*Chi11)*Chi13))-(((Chi8*Chi10)*(Chi11^2))*Chi13))+((((((2*Chi5)*Chi8)*Chi9)*Chi10)*Chi12)*Chi13))+(((((((2*Chi5)*Chi8)*Chi9)*Chi10)*(Chi11^2))*Chi12)*Chi13))-(((Chi8*Chi10)*(Chi12^2))*Chi13))+(((((Chi5*(Chi8^2))*Chi9)*Chi11)*(Chi12^2))*Chi13))-((((Chi8*Chi10)*(Chi11^2))*(Chi12^2))*Chi13))+(((Chi5*(Chi9^2))*Chi10)*(Chi13^2)))-(((Chi8*Chi9)*Chi11)*(Chi13^2)))+((((Chi5*(Chi9^2))*Chi10)*(Chi11^2))*(Chi13^2)))-(((Chi9*Chi10)*Chi12)*(Chi13^2)))+(((((Chi5*Chi8)*(Chi9^2))*Chi11)*Chi12)*(Chi13^2)))-((((Chi9*Chi10)*(Chi11^2))*Chi12)*(Chi13^2)))-((((Chi8*Chi9)*Chi11)*(Chi12^2))*(Chi13^2)))-((Chi10*Chi11)*Chi14))+((((Chi5*Chi8)*Chi9)*(Chi11^2))*Chi14))-((Chi10*(Chi11^3))*Chi14))-((Chi8*Chi12)*Chi14))-(((((((2*Chi5)*(Chi8^2))*Chi9)*Chi10)*Chi11)*Chi12)*Chi14))+((((Chi5*Chi8)*Chi9)*(Chi12^2))*Chi14))-((Chi8*(Chi12^3))*Chi14))-((Chi9*Chi13)*Chi14))-(((((((2*Chi5)*Chi8)*(Chi9^2))*Chi10)*Chi11)*Chi13)*Chi14))-(((Chi5*Chi12)*Chi13)*Chi14))-(((((Chi5*(Chi8^2))*(Chi9^2))*Chi12)*Chi13)*Chi14))+((((((Chi8*Chi9)*Chi10)*Chi11)*Chi12)*Chi13)*Chi14))-((((Chi5*(Chi11^2))*Chi12)*Chi13)*Chi14))+((((Chi5*Chi8)*Chi9)*(Chi13^2))*Chi14))-((Chi9*(Chi13^3))*Chi14))+((Chi5*Chi10)*(Chi14^2)))+(((Chi5*(Chi8^2))*Chi10)*(Chi14^2)))+(((Chi5*(Chi9^2))*Chi10)*(Chi14^2)))+((((Chi5*(Chi8^2))*(Chi9^2))*Chi10)*(Chi14^2)))-(((Chi8*Chi9)*Chi11)*(Chi14^2)))+(((Chi5*Chi10)*(Chi11^2))*(Chi14^2)))-(((Chi9*Chi10)*Chi12)*(Chi14^2)))+((((Chi5*Chi8)*Chi11)*Chi12)*(Chi14^2)))-(((Chi8*Chi10)*Chi13)*(Chi14^2)))+((((Chi5*Chi9)*Chi11)*Chi13)*(Chi14^2)))+(((Chi11*Chi12)*Chi13)*(Chi14^2)))-((Chi10*Chi11)*(Chi14^3)))-((Chi8*Chi12)*(Chi14^3)))-((Chi9*Chi13)*(Chi14^3)))+(((Chi8*Chi9)*Chi10)*Chi15))+((Chi5*Chi11)*Chi15))+(((Chi5*(Chi8^2))*Chi11)*Chi15))+(((Chi5*(Chi9^2))*Chi11)*Chi15))+((Chi5*(Chi11^3))*Chi15))+(((((2*Chi5)*Chi8)*Chi10)*Chi12)*Chi15))-(((Chi9*Chi11)*Chi12)*Chi15))+((((((2*Chi5)*Chi8)*Chi10)*(Chi11^2))*Chi12)*Chi15))+((((Chi5*(Chi8^2))*Chi11)*(Chi12^2))*Chi15))+(((((2*Chi5)*Chi9)*Chi10)*Chi13)*Chi15))-(((Chi8*Chi11)*Chi13)*Chi15))+((((((2*Chi5)*Chi9)*Chi10)*(Chi11^2))*Chi13)*Chi15))-(((Chi10*Chi12)*Chi13)*Chi15))+(((((((3*Chi5)*Chi8)*Chi9)*Chi11)*Chi12)*Chi13)*Chi15))-((((Chi10*(Chi11^2))*Chi12)*Chi13)*Chi15))-((((Chi8*Chi11)*(Chi12^2))*Chi13)*Chi15))+((((Chi5*(Chi9^2))*Chi11)*(Chi13^2))*Chi15))-((((Chi9*Chi11)*Chi12)*(Chi13^2))*Chi15))-(Chi14*Chi15))-(((((((2*Chi5)*Chi8)*Chi9)*Chi10)*Chi11)*Chi14)*Chi15))-(((Chi11^2)*Chi14)*Chi15))+((((Chi5*Chi9)*Chi12)*Chi14)*Chi15))-(((((Chi5*(Chi8^2))*Chi9)*Chi12)*Chi14)*Chi15))-(((((Chi8*Chi10)*Chi11)*Chi12)*Chi14)*Chi15))-(((Chi12^2)*Chi14)*Chi15))+((((Chi5*Chi8)*Chi13)*Chi14)*Chi15))-(((((Chi5*Chi8)*(Chi9^2))*Chi13)*Chi14)*Chi15))-(((((Chi9*Chi10)*Chi11)*Chi13)*Chi14)*Chi15))-(((((Chi8*Chi9)*Chi12)*Chi13)*Chi14)*Chi15))-(((Chi13^2)*Chi14)*Chi15))+((((Chi8*Chi9)*Chi10)*(Chi14^2))*Chi15))+(((Chi5*Chi11)*(Chi14^2))*Chi15))-((Chi14^3)*Chi15))+((Chi5*Chi10)*(Chi15^2)))+(((Chi5*Chi10)*(Chi11^2))*(Chi15^2)))+(((((2*Chi5)*Chi8)*Chi11)*Chi12)*(Chi15^2)))+(((((2*Chi5)*Chi9)*Chi11)*Chi13)*(Chi15^2)))-(((Chi11*Chi12)*Chi13)*(Chi15^2)))-((((Chi5*Chi8)*Chi9)*Chi14)*(Chi15^2)))-(((Chi10*Chi11)*Chi14)*(Chi15^2)))-(((Chi8*Chi12)*Chi14)*(Chi15^2)))-(((Chi9*Chi13)*Chi14)*(Chi15^2)))+((Chi5*Chi11)*(Chi15^3)))-(Chi14*(Chi15^3)))+(Chi6*(((((((((((((((((((((((((((((((((Chi8^2)*Chi10)*Chi11)*Chi13)+(((Chi8*(Chi10^2))*Chi12)*Chi13))+((((Chi8*(Chi10^2))*(Chi11^2))*Chi12)*Chi13))+(((((Chi8^2)*Chi10)*Chi11)*(Chi12^2))*Chi13))+(((Chi8*Chi10)*(Chi11^2))*Chi14))-((Chi11*Chi12)*Chi14))-(((((Chi8^2)*(Chi10^2))*Chi11)*Chi12)*Chi14))+(((Chi8*Chi10)*(Chi12^2))*Chi14))+(((Chi8*Chi10)*(Chi13^2))*Chi14))-(((Chi11*Chi12)*(Chi13^2))*Chi14))+(((Chi10*Chi11)*Chi13)*(Chi14^2)))+(((Chi8*Chi12)*Chi13)*(Chi14^2)))+(Chi13*Chi15))+(((Chi8^2)*Chi13)*Chi15))+(((Chi10^2)*Chi13)*Chi15))+((((Chi10^2)*(Chi11^2))*Chi13)*Chi15))+((((((3*Chi8)*Chi10)*Chi11)*Chi12)*Chi13)*Chi15))+((((Chi8^2)*(Chi12^2))*Chi13)*Chi15))+((Chi13^3)*Chi15))+(((Chi8*Chi11)*Chi14)*Chi15))-((((Chi8*(Chi10^2))*Chi11)*Chi14)*Chi15))+(((Chi10*Chi12)*Chi14)*Chi15))-(((((Chi8^2)*Chi10)*Chi12)*Chi14)*Chi15))+((Chi13*(Chi14^2))*Chi15))+((((2*Chi10)*Chi11)*Chi13)*(Chi15^2)))+((((2*Chi8)*Chi12)*Chi13)*(Chi15^2)))-(((Chi8*Chi10)*Chi14)*(Chi15^2)))+(Chi13*(Chi15^3)))-(Chi5*(((((((Chi8^3)*(1+(Chi12^2)))*((Chi10*Chi11)+Chi15))+((Chi13*Chi14)*((Chi10*(1+(Chi11^2)))+(Chi11*Chi15))))-(Chi12*(((1+(Chi13^2))+((Chi11^2)*(1+(Chi13^2))))+(Chi15^2))))-((Chi8^2)*(((Chi12^3)-((Chi10*Chi13)*Chi14))+(Chi12*((1-(((2*Chi10)*Chi11)*Chi15))-(2*(Chi15^2)))))))+(Chi8*((((((Chi11*Chi12)*Chi13)*Chi14)+((Chi11^2)*Chi15))+((Chi10*Chi11)*((1+(Chi11^2))+(Chi15^2))))+(Chi15*(((1-(2*(Chi12^2)))+(Chi13^2))+(Chi15^2))))))))+(Chi9*((((((-((Chi5*(Chi8^3))*(((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14))))+((Chi10^2)*(((1+(Chi13^2))+((Chi11^2)*(1+(Chi13^2))))+(Chi14^2))))+((Chi10*(((2*Chi11)*(1+(Chi13^2)))+(Chi5*Chi14)))*Chi15))+((1+(Chi13^2))*((((1+(Chi13^2))-((Chi5*Chi11)*Chi14))+(Chi14^2))+(Chi15^2))))-(Chi8*(((((((2*(Chi10^2))*Chi11)*Chi13)*Chi14)-(((2*Chi12)*(1+(Chi13^2)))*Chi15))+((Chi5*Chi13)*((1+(Chi13^2))+(Chi15^2))))+(Chi10*((Chi14*((-(Chi5*Chi12))+((2*Chi13)*Chi15)))+(Chi11*(((-2*Chi12)*(1+(Chi13^2)))+((Chi5*Chi13)*Chi15))))))))+((Chi8^2)*(((((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((Chi5*Chi11)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2))))-((((2*Chi5)*Chi12)*Chi13)*Chi15))+(Chi10*((((-2*Chi12)*Chi13)*Chi14)+(Chi5*((-((Chi11*Chi12)*Chi13))+(Chi14*Chi15))))))))))))+(Chi7*(((((((((((((((((((((((((((((((((((((((((((((((((((((((((-(((Chi5*Chi9)*Chi10)*Chi11))-(((Chi5*(Chi9^3))*Chi10)*Chi11))-(((Chi5*Chi9)*Chi10)*(Chi11^3)))+((((Chi9^2)*Chi10)*Chi11)*Chi12))+(Chi5*Chi13))+((Chi5*(Chi9^2))*Chi13))+((Chi5*(Chi11^2))*Chi13))+(((Chi9*(Chi10^2))*Chi12)*Chi13))+((((Chi9*(Chi10^2))*(Chi11^2))*Chi12)*Chi13))+((Chi5*(Chi12^2))*Chi13))+(((Chi5*(Chi11^2))*(Chi12^2))*Chi13))-((((Chi5*(Chi9^3))*Chi10)*Chi11)*(Chi13^2)))+(((((Chi9^2)*Chi10)*Chi11)*Chi12)*(Chi13^2)))+((Chi5*(Chi9^2))*(Chi13^3)))+(((Chi9*Chi10)*(Chi11^2))*Chi14))-(((Chi5*Chi10)*Chi12)*Chi14))-((((Chi5*(Chi9^2))*Chi10)*Chi12)*Chi14))-((((Chi5*Chi10)*(Chi11^2))*Chi12)*Chi14))+(((Chi9*Chi10)*(Chi12^2))*Chi14))-((Chi11*Chi13)*Chi14))-(((((Chi9^2)*(Chi10^2))*Chi11)*Chi13)*Chi14))-(((((Chi5*Chi9)*Chi11)*Chi12)*Chi13)*Chi14))-(((Chi11*(Chi12^2))*Chi13)*Chi14))+(((Chi9*Chi10)*(Chi13^2))*Chi14))+(((Chi10*Chi11)*Chi12)*(Chi14^2)))+(((Chi9*Chi12)*Chi13)*(Chi14^2)))-((Chi5*Chi9)*Chi15))-((Chi5*(Chi9^3))*Chi15))-(((Chi5*Chi9)*(Chi11^2))*Chi15))+(Chi12*Chi15))+(((Chi9^2)*Chi12)*Chi15))+(((Chi10^2)*Chi12)*Chi15))+((((Chi10^2)*(Chi11^2))*Chi12)*Chi15))-(((Chi5*Chi9)*(Chi12^2))*Chi15))+((Chi12^3)*Chi15))-((((((2*Chi5)*(Chi9^2))*Chi10)*Chi11)*Chi13)*Chi15))+((((((3*Chi9)*Chi10)*Chi11)*Chi12)*Chi13)*Chi15))+((((2*Chi5)*Chi9)*(Chi13^2))*Chi15))-(((Chi5*(Chi9^3))*(Chi13^2))*Chi15))+((((Chi9^2)*Chi12)*(Chi13^2))*Chi15))+(((Chi9*Chi11)*Chi14)*Chi15))-((((Chi9*(Chi10^2))*Chi11)*Chi14)*Chi15))-((((Chi5*Chi11)*Chi12)*Chi14)*Chi15))+(((Chi10*Chi13)*Chi14)*Chi15))-(((((Chi9^2)*Chi10)*Chi13)*Chi14)*Chi15))+((Chi12*(Chi14^2))*Chi15))-((((Chi5*Chi9)*Chi10)*Chi11)*(Chi15^2)))+((((2*Chi10)*Chi11)*Chi12)*(Chi15^2)))+((Chi5*Chi13)*(Chi15^2)))-((((2*Chi5)*(Chi9^2))*Chi13)*(Chi15^2)))+((((2*Chi9)*Chi12)*Chi13)*(Chi15^2)))-(((Chi9*Chi10)*Chi14)*(Chi15^2)))-((Chi5*Chi9)*(Chi15^3)))+(Chi12*(Chi15^3)))+(((Chi5*Chi6)*(Chi8^2))*(((((1+(Chi10^2))+(Chi12^2))*Chi14)+((Chi9^2)*(((-((Chi10*Chi12)*Chi13))+Chi14)+((Chi10^2)*Chi14))))-(((Chi9*Chi10)*Chi12)*((Chi10*Chi11)+Chi15)))))+(Chi6*((((((((((((((((Chi10^2)*(Chi11^3))-(((Chi5*Chi10)*Chi12)*Chi13))+(Chi5*Chi14))+((Chi5*(Chi10^2))*Chi14))+(((Chi5*(Chi9^2))*((1+(Chi10^2))+(Chi13^2)))*Chi14))-(Chi10*Chi15))-((Chi10^3)*Chi15))-((Chi10*(Chi12^2))*Chi15))-((Chi10*(Chi13^2))*Chi15))-(((Chi12*Chi13)*Chi14)*Chi15))+((Chi5*Chi14)*(Chi15^2)))-(Chi10*(Chi15^3)))-((Chi10*(Chi11^2))*((((Chi9*(Chi10^2))*Chi13)+(Chi5*((Chi12*Chi13)-(Chi10*Chi14))))+((-2+(Chi10^2))*Chi15))))+(Chi11*(((((((1+(Chi12^2))+(Chi13^2))+((Chi12^2)*(Chi13^2)))+(Chi15^2))-((Chi5*Chi12)*((Chi9*(1+(Chi13^2)))+(Chi13*Chi15))))+((Chi10^2)*((1-(((2*Chi9)*Chi13)*Chi15))-(2*(Chi15^2)))))+((Chi10*Chi14)*((-(Chi12*Chi13))+((2*Chi5)*((Chi9*Chi13)+Chi15)))))))-(Chi9*(((((Chi10^3)*Chi13)+(((Chi10^2)*Chi12)*Chi14))+(Chi14*((Chi12*(1+(Chi13^2)))-(((2*Chi5)*Chi13)*Chi15))))+(Chi10*(((Chi13^3)-((Chi5*Chi12)*Chi15))+(Chi13*(1+(Chi15^2))))))))))+(Chi8*(((((((((((((((((((1-(((Chi6*(Chi10^3))*(1+(Chi11^2)))*Chi12))+(2*(Chi12^2)))+(Chi12^4))-(((Chi5*Chi6)*Chi11)*Chi13))-((((Chi5*Chi6)*Chi11)*(Chi12^2))*Chi13))-((Chi5*Chi11)*Chi14))-(((Chi5*Chi11)*(Chi12^2))*Chi14))-((Chi6*Chi13)*Chi14))-(((Chi6*(Chi12^2))*Chi13)*Chi14))+(Chi14^2))+((Chi12^2)*(Chi14^2)))-((Chi5*(Chi9^3))*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14))))+(((((2*Chi5)*Chi6)*Chi12)*Chi14)*Chi15))+(Chi15^2))+((Chi12^2)*(Chi15^2)))+((Chi10^2)*(((((1+(Chi12^2))+((Chi11^2)*(1+(Chi12^2))))-((Chi6*Chi13)*Chi14))+(Chi14^2))-((((2*Chi6)*Chi11)*Chi12)*Chi15))))+((Chi9^2)*(((((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((Chi5*Chi11)*Chi14))+(Chi14^2))+((Chi10^2)*((1-(((Chi5*Chi6)*Chi11)*Chi13))+(Chi14^2))))-((((2*Chi5)*Chi12)*Chi13)*Chi15))-(Chi10*((((2*Chi12)*Chi13)*Chi14)+(Chi5*(((Chi11*Chi12)*Chi13)+(((Chi6*Chi13)-Chi14)*Chi15))))))))+(Chi10*(((((2*Chi11)*(1+(Chi12^2)))+(Chi5*Chi14))*Chi15)-(Chi6*(((Chi12^3)-((Chi5*Chi13)*Chi15))+(Chi12*((1-(((2*Chi5)*Chi11)*Chi14))+(Chi15^2))))))))+(Chi9*((((((2-((Chi6*Chi10)*Chi12))+(2*(Chi12^2)))*Chi13)+(((Chi6*(1+(Chi10^2)))-((2*Chi10)*Chi12))*Chi14))*((Chi10*Chi11)+Chi15))-(Chi5*((((Chi12^3)-((Chi10*Chi13)*Chi14))+(Chi12*((1+((Chi10*Chi11)*Chi15))+(Chi15^2))))+(Chi6*((((((-2*Chi12)*Chi13)*Chi14)-(Chi11*Chi15))+(((Chi10^2)*Chi11)*Chi15))-(Chi10*((((Chi11^2)+(Chi12^2))+(Chi13^2))-(Chi15^2)))))))))))))))))/((((((2*(X1^4))*(X2^4))*(X3^4))*(X4^4))*(X5^4))*(X6^4))))+(((-((((X2^2)*(1+(Chi2^2)))*(((((((((((((((((((((((((((((((((((((((((((1-((((Chi1*Chi3)*Chi4)*Chi5)*Chi9))-((((Chi1*Chi3)*Chi4)*Chi6)*Chi10))-(((Chi3*Chi4)*Chi9)*Chi10))+(Chi11^2))-(((((Chi1*Chi3)*Chi4)*Chi5)*Chi9)*(Chi11^2)))-(((((Chi1*Chi3)*Chi4)*Chi6)*Chi10)*(Chi11^2)))-((((Chi3*Chi4)*Chi9)*Chi10)*(Chi11^2)))+(((Chi1*Chi3)*Chi4)*Chi12))+((((Chi1*Chi3)*Chi4)*(Chi11^2))*Chi12))+(Chi13^2))-(((((Chi1*Chi3)*Chi4)*Chi5)*Chi9)*(Chi13^2)))-(((((Chi1*Chi3)*Chi4)*Chi6)*Chi10)*(Chi13^2)))-((((Chi3*Chi4)*Chi9)*Chi10)*(Chi13^2)))+((Chi11^2)*(Chi13^2)))-((((((Chi1*Chi3)*Chi4)*Chi5)*Chi9)*(Chi11^2))*(Chi13^2)))-((((((Chi1*Chi3)*Chi4)*Chi6)*Chi10)*(Chi11^2))*(Chi13^2)))-(((((Chi3*Chi4)*Chi9)*Chi10)*(Chi11^2))*(Chi13^2)))+((((Chi1*Chi3)*Chi4)*Chi12)*(Chi13^2)))+(((((Chi1*Chi3)*Chi4)*(Chi11^2))*Chi12)*(Chi13^2)))-(((((((Chi1*Chi3)*Chi4)*Chi5)*Chi6)*(Chi8^3))*Chi12)*Chi14))+(Chi14^2))-(((((Chi1*Chi3)*Chi4)*Chi5)*Chi9)*(Chi14^2)))-(((((Chi1*Chi3)*Chi4)*Chi6)*Chi10)*(Chi14^2)))-((((Chi3*Chi4)*Chi9)*Chi10)*(Chi14^2)))+((((Chi1*Chi3)*Chi4)*Chi12)*(Chi14^2)))-(((((Chi1*Chi3)*Chi4)*Chi6)*Chi11)*Chi15))-((((Chi3*Chi4)*Chi9)*Chi11)*Chi15))-(((((Chi1*Chi3)*Chi4)*Chi5)*Chi13)*Chi15))-((((Chi3*Chi4)*Chi10)*Chi13)*Chi15))-((((((Chi1*Chi3)*Chi4)*Chi5)*(Chi11^2))*Chi13)*Chi15))-(((((Chi3*Chi4)*Chi10)*(Chi11^2))*Chi13)*Chi15))-((((((Chi1*Chi3)*Chi4)*Chi6)*Chi11)*(Chi13^2))*Chi15))-(((((Chi3*Chi4)*Chi9)*Chi11)*(Chi13^2))*Chi15))-((((((Chi1*Chi3)*Chi4)*Chi5)*Chi6)*Chi14)*Chi15))-((((Chi3*Chi4)*Chi12)*Chi14)*Chi15))+((((((Chi1*Chi3)*Chi4)*Chi11)*Chi13)*Chi14)*Chi15))+(Chi15^2))-((((Chi3*Chi4)*Chi11)*Chi13)*(Chi15^2)))+((((Chi1*Chi3)*Chi4)*(Chi7^3))*((((((((((-(((Chi9*(Chi10^2))*Chi11)*Chi12))-((((Chi9^2)*Chi10)*Chi12)*Chi13))+Chi14)+((Chi9^2)*Chi14))+((Chi10^2)*Chi14))+(((Chi9^2)*(Chi10^2))*Chi14))+((Chi12^2)*Chi14))-(((Chi9*Chi10)*Chi12)*Chi15))+(Chi6*((-(((1+(Chi10^2))+(Chi12^2))*Chi13))+((Chi9*(1+(Chi10^2)))*((Chi10*Chi11)+Chi15)))))+(Chi5*(((-(Chi11*((1+(Chi9^2))+(Chi12^2))))+(((1+(Chi9^2))*Chi10)*((Chi9*Chi13)+Chi15)))+(Chi6*((Chi8*(((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2)))+(Chi12*(((Chi10*Chi11)+(Chi9*Chi13))+Chi15)))))))))+((Chi8^2)*((((1+(Chi12^2))+(Chi14^2))+((Chi3*Chi4)*(((((Chi9*Chi12)*Chi13)*Chi14)-((Chi9*Chi10)*(1+(Chi14^2))))+((Chi12*Chi14)*((Chi10*Chi11)+Chi15)))))-(((Chi1*Chi3)*Chi4)*((Chi6*((-((Chi12*Chi13)*Chi14))+(Chi10*(1+(Chi14^2)))))+(Chi5*(((-((Chi11*Chi12)*Chi14))+(Chi9*(1+(Chi14^2))))+(Chi6*((-((Chi11*Chi12)*Chi13))+(Chi14*Chi15))))))))))-(Chi8*((((((2*Chi11)*Chi13)*Chi14)-((2*Chi12)*Chi15))+((Chi3*Chi4)*((((((Chi12^2)*Chi14)+(((Chi11*Chi12)*Chi13)*Chi15))-(Chi14*(Chi15^2)))+(Chi10*((((1+(Chi11^2))*Chi12)*Chi13)-((Chi11*Chi14)*Chi15))))+(Chi9*((Chi11*((Chi12*(1+(Chi13^2)))-(((2*Chi10)*Chi13)*Chi14)))-((Chi13*Chi14)*Chi15))))))+(((Chi1*Chi3)*Chi4)*(((((((Chi11*Chi12)*Chi13)*Chi14)+Chi15)+((Chi14^2)*Chi15))+(Chi5*((((1+(Chi11^2))*Chi12)*Chi13)-((Chi11*Chi14)*(((2*Chi9)*Chi13)+Chi15)))))+(Chi6*((Chi14*((Chi5*Chi12)-(Chi13*Chi15)))+(Chi11*((Chi12*(1+(Chi13^2)))-(Chi13*(((2*Chi10)*Chi14)+(Chi5*Chi15))))))))))))+(Chi7*((((((((((((((((((((((((((((((((((((((((((((((((((((((((-2*Chi9)*Chi11)-(((Chi3*Chi4)*Chi10)*Chi11))-((((Chi3*Chi4)*(Chi8^2))*Chi10)*Chi11))+((((Chi3*Chi4)*(Chi9^2))*Chi10)*Chi11))-(((Chi3*Chi4)*Chi10)*(Chi11^3)))+(((Chi3*Chi4)*Chi8)*Chi12))+((((Chi3*Chi4)*Chi8)*(Chi9^2))*Chi12))+((((2*Chi8)*Chi9)*Chi10)*Chi12))+((((Chi3*Chi4)*Chi8)*(Chi10^2))*Chi12))+(((((Chi3*Chi4)*Chi8)*(Chi10^2))*(Chi11^2))*Chi12))-(((((Chi3*Chi4)*(Chi8^2))*Chi10)*Chi11)*(Chi12^2)))+(((Chi3*Chi4)*Chi8)*(Chi12^3)))-(((Chi3*Chi4)*Chi9)*Chi13))-((((Chi3*Chi4)*(Chi8^2))*Chi9)*Chi13))-((2*Chi10)*Chi13))+((((Chi3*Chi4)*Chi9)*(Chi10^2))*Chi13))-(((2*Chi10)*(Chi11^2))*Chi13))+(((((Chi3*Chi4)*Chi9)*(Chi10^2))*(Chi11^2))*Chi13))+(((((((Chi3*Chi4)*Chi8)*Chi9)*Chi10)*Chi11)*Chi12)*Chi13))-(((((Chi3*Chi4)*(Chi8^2))*Chi9)*(Chi12^2))*Chi13))-(((2*Chi9)*Chi11)*(Chi13^2)))+(((((Chi3*Chi4)*(Chi9^2))*Chi10)*Chi11)*(Chi13^2)))+(((((Chi3*Chi4)*Chi8)*(Chi9^2))*Chi12)*(Chi13^2)))-(((Chi3*Chi4)*Chi9)*(Chi13^3)))-(((((Chi3*Chi4)*Chi8)*Chi9)*Chi11)*Chi14))+((((2*Chi8)*Chi10)*Chi11)*Chi14))-((((((Chi3*Chi4)*Chi8)*Chi9)*(Chi10^2))*Chi11)*Chi14))-((2*Chi12)*Chi14))+(((((Chi3*Chi4)*Chi9)*Chi10)*Chi12)*Chi14))+((((((Chi3*Chi4)*(Chi8^2))*Chi9)*Chi10)*Chi12)*Chi14))+((((2*Chi8)*Chi9)*Chi13)*Chi14))-(((((Chi3*Chi4)*Chi8)*Chi10)*Chi13)*Chi14))-((((((Chi3*Chi4)*Chi8)*(Chi9^2))*Chi10)*Chi13)*Chi14))+(((((Chi3*Chi4)*Chi11)*Chi12)*Chi13)*Chi14))-((((Chi3*Chi4)*Chi10)*Chi11)*(Chi14^2)))-((((Chi3*Chi4)*Chi8)*Chi12)*(Chi14^2)))-((((Chi3*Chi4)*Chi9)*Chi13)*(Chi14^2)))-(((Chi3*Chi4)*(Chi8^2))*Chi15))+(((Chi3*Chi4)*(Chi9^2))*Chi15))+(((2*Chi9)*Chi10)*Chi15))+(((Chi3*Chi4)*(Chi10^2))*Chi15))-(((Chi3*Chi4)*(Chi11^2))*Chi15))+((((Chi3*Chi4)*(Chi10^2))*(Chi11^2))*Chi15))+(((Chi3*Chi4)*(Chi12^2))*Chi15))-((((Chi3*Chi4)*(Chi8^2))*(Chi12^2))*Chi15))-(((2*Chi11)*Chi13)*Chi15))+(((((((2*Chi3)*Chi4)*Chi9)*Chi10)*Chi11)*Chi13)*Chi15))-(((Chi3*Chi4)*(Chi13^2))*Chi15))+((((Chi3*Chi4)*(Chi9^2))*(Chi13^2))*Chi15))+(((2*Chi8)*Chi14)*Chi15))-(((Chi3*Chi4)*(Chi14^2))*Chi15))+((((Chi3*Chi4)*Chi10)*Chi11)*(Chi15^2)))-((((Chi3*Chi4)*Chi8)*Chi12)*(Chi15^2)))+((((Chi3*Chi4)*Chi9)*Chi13)*(Chi15^2)))+(((Chi1*Chi3)*Chi4)*(((((((((((((((((((((((((((((Chi6*Chi9)*Chi10)*Chi11)-(((2*Chi9)*Chi11)*Chi12))-(Chi6*Chi13))+(((2*Chi6)*(Chi10^2))*Chi13))+((((2*Chi6)*(Chi10^2))*(Chi11^2))*Chi13))-(((2*Chi10)*Chi12)*Chi13))-((((2*Chi10)*(Chi11^2))*Chi12)*Chi13))+((((Chi6*Chi9)*Chi10)*Chi11)*(Chi13^2)))-((((2*Chi9)*Chi11)*Chi12)*(Chi13^2)))-(Chi6*(Chi13^3)))+Chi14)+((Chi11^2)*Chi14))+((((2*Chi6)*Chi10)*Chi12)*Chi14))-((2*(Chi12^2))*Chi14))+((((Chi9*Chi10)*Chi11)*Chi13)*Chi14))+((Chi13^2)*Chi14))-((Chi6*Chi13)*(Chi14^2)))+(Chi14^3))-((Chi6*(Chi8^2))*(((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14))))+((Chi6*Chi9)*Chi15))+(((((2*Chi6)*Chi10)*Chi11)*Chi13)*Chi15))-(((Chi11*Chi12)*Chi13)*Chi15))+(((Chi6*Chi9)*(Chi13^2))*Chi15))-(((Chi10*Chi11)*Chi14)*Chi15))-(((Chi9*Chi13)*Chi14)*Chi15))+(Chi8*(((Chi11*(((1+(Chi12^2))*Chi13)-(((Chi6+((2*Chi6)*(Chi10^2)))-(Chi10*Chi12))*Chi14)))+(Chi9*((Chi12*((Chi6*(1+(Chi13^2)))+(Chi13*Chi14)))-(Chi10*((1+((Chi6*Chi13)*Chi14))+(Chi14^2))))))-((((-2*Chi12)*Chi14)+(Chi6*((Chi12*Chi13)+(Chi10*Chi14))))*Chi15))))+(Chi5*((((((((((((-(Chi11^3))+((Chi8*Chi10)*Chi12))+((Chi9*Chi10)*Chi13))+(((2*Chi9)*Chi12)*Chi14))+((((Chi8^2)*Chi9)*Chi12)*Chi14))-((Chi8*Chi13)*Chi14))-((((2*Chi8)*(Chi9^2))*Chi13)*Chi14))+(Chi10*Chi15))-(((Chi8*Chi9)*Chi14)*Chi15))+((Chi10*(Chi11^2))*(((Chi8*Chi12)+(Chi9*Chi13))+Chi15)))-(Chi11*(((((1+((Chi8^2)*(1+(Chi12^2))))-((2*(Chi9^2))*(1+(Chi13^2))))+(Chi14^2))-(((2*Chi9)*Chi13)*Chi15))+(Chi8*(((Chi9*Chi10)*Chi14)+(Chi12*Chi15))))))+(Chi6*(((((((Chi8^3)*(1+(Chi12^2)))-((Chi9*Chi10)*Chi14))+((Chi11*Chi13)*Chi14))-((Chi8^2)*((Chi10*((Chi11*Chi12)+(Chi9*Chi14)))+(Chi12*((Chi9*Chi13)-Chi15)))))+(Chi12*Chi15))+(Chi8*(((((1+(Chi11^2))+(Chi12^2))+(Chi13^2))+((Chi10*Chi11)*((Chi9*Chi13)-Chi15)))-((Chi9*Chi13)*Chi15))))))))))))+((Chi7^2)*((((((((((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))+(Chi12^2))-(((Chi3*Chi4)*Chi11)*Chi13))-((((Chi3*Chi4)*Chi11)*(Chi12^2))*Chi13))+(((Chi3*Chi4)*Chi8)*Chi14))+((((Chi3*Chi4)*Chi8)*(Chi10^2))*Chi14))+(((((Chi3*Chi4)*Chi10)*Chi11)*Chi12)*Chi14))+((((Chi3*Chi4)*Chi8)*(Chi12^2))*Chi14))+(((2*Chi10)*Chi11)*Chi15))+((((Chi3*Chi4)*Chi10)*Chi13)*Chi15))+((((Chi3*Chi4)*Chi12)*Chi14)*Chi15))+(Chi15^2))+((Chi9^2)*((((1+(Chi13^2))+(((Chi3*Chi4)*Chi8)*Chi14))+((Chi10^2)*(1+((Chi3*Chi4)*((-(Chi11*Chi13))+(Chi8*Chi14))))))-((((Chi3*Chi4)*Chi10)*Chi13)*((Chi8*Chi12)+Chi15)))))+(Chi9*(((2*Chi13)*((Chi10*Chi11)+Chi15))+((Chi3*Chi4)*(((((Chi12*Chi13)*Chi14)+(Chi11*Chi15))-(((Chi10^2)*Chi11)*((Chi8*Chi12)+Chi15)))+(Chi10*(((Chi11^2)+(Chi13^2))-(Chi15*((Chi8*Chi12)+Chi15)))))))))-(((Chi1*Chi3)*Chi4)*(((((((((((((((((((((((((Chi8*Chi10)*Chi11)-Chi12)-((Chi9^2)*Chi12))-((Chi10^2)*Chi12))-(((Chi10^2)*(Chi11^2))*Chi12))+(((Chi8*Chi10)*Chi11)*(Chi12^2)))-(Chi12^3))+((Chi8*Chi9)*Chi13))-(((((3*Chi9)*Chi10)*Chi11)*Chi12)*Chi13))+(((Chi8*Chi9)*(Chi12^2))*Chi13))-(((Chi9^2)*Chi12)*(Chi13^2)))+(((2*Chi9)*Chi11)*Chi14))+(((Chi9*(Chi10^2))*Chi11)*Chi14))-((((Chi8*Chi9)*Chi10)*Chi12)*Chi14))+(((2*Chi10)*Chi13)*Chi14))+((((Chi9^2)*Chi10)*Chi13)*Chi14))+((2*Chi12)*(Chi14^2)))+(Chi8*Chi15))-(((Chi10*Chi11)*Chi12)*Chi15))+((Chi8*(Chi12^2))*Chi15))-(((Chi9*Chi12)*Chi13)*Chi15))-(((Chi9*Chi10)*Chi14)*Chi15))+(Chi6*(((((((Chi10^3)*(1+(Chi11^2)))-((Chi8*Chi9)*Chi14))-(((2*Chi12)*Chi13)*Chi14))+(Chi11*Chi15))+(Chi10*(((((1+(Chi11^2))+(Chi12^2))-(2*(Chi13^2)))+((Chi8*Chi12)*((Chi9*Chi13)-Chi15)))+(((2*Chi9)*Chi13)*Chi15))))+((Chi10^2)*((-(Chi8*((Chi11*Chi12)+(Chi9*Chi14))))+(Chi11*(((2*Chi9)*Chi13)+Chi15)))))))+(Chi5*((((((((Chi9^3)*(1+(Chi13^2)))-((Chi8*Chi10)*Chi14))-(((2*Chi11)*Chi12)*Chi14))+(Chi13*Chi15))+(Chi6*(((Chi11*((Chi12*Chi13)+(Chi10*Chi14)))+(Chi8*(((2*Chi10)*Chi13)+(Chi12*Chi14))))+(Chi14*Chi15))))+((Chi9^2)*(((((Chi6*Chi8)*Chi10)*Chi13)+(Chi10*(((2*Chi11)*Chi13)-(Chi8*Chi14))))+(Chi13*((-(Chi8*Chi12))+Chi15)))))+(Chi9*((((((1-(2*(Chi11^2)))+(Chi12^2))+(Chi13^2))-((Chi8*Chi12)*Chi15))+((Chi10*Chi11)*((Chi8*Chi12)+(2*Chi15))))+(Chi6*((((-(Chi10*Chi12))-(((2*(Chi8^2))*Chi10)*Chi12))+(Chi13*Chi14))+(Chi8*(((2+(Chi10^2))*Chi11)-(Chi10*Chi15)))))))))))))))/((((X3^4)*(X4^4))*(X5^4))*(X6^4))))+(((-((((X3^4)*(1+(Chi2^2)))*(((((((((((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))+(Chi12^2))-(((Chi3*Chi4)*Chi11)*Chi13))-((((Chi3*Chi4)*Chi11)*(Chi12^2))*Chi13))+(((Chi3*Chi4)*Chi8)*Chi14))+((((Chi3*Chi4)*Chi8)*(Chi10^2))*Chi14))+(((((Chi3*Chi4)*Chi10)*Chi11)*Chi12)*Chi14))+((((Chi3*Chi4)*Chi8)*(Chi12^2))*Chi14))+(((2*Chi10)*Chi11)*Chi15))+((((Chi3*Chi4)*Chi10)*Chi13)*Chi15))+((((Chi3*Chi4)*Chi12)*Chi14)*Chi15))+(Chi15^2))+((Chi9^2)*((((1+(Chi13^2))+(((Chi3*Chi4)*Chi8)*Chi14))+((Chi10^2)*(1+((Chi3*Chi4)*((-(Chi11*Chi13))+(Chi8*Chi14))))))-((((Chi3*Chi4)*Chi10)*Chi13)*((Chi8*Chi12)+Chi15)))))+(Chi9*(((2*Chi13)*((Chi10*Chi11)+Chi15))+((Chi3*Chi4)*(((((Chi12*Chi13)*Chi14)+(Chi11*Chi15))-(((Chi10^2)*Chi11)*((Chi8*Chi12)+Chi15)))+(Chi10*(((Chi11^2)+(Chi13^2))-(Chi15*((Chi8*Chi12)+Chi15)))))))))+(Chi1*((2*((((((-((Chi9*Chi10)*Chi12))-((Chi10*Chi11)*Chi14))-((Chi9*Chi13)*Chi14))-(Chi14*Chi15))+(Chi5*((Chi10*((1+(Chi9^2))+(Chi11^2)))+(Chi11*((Chi9*Chi13)+Chi15)))))+(Chi6*(((Chi9*(((1+(Chi10^2))-((Chi5*Chi8)*Chi13))+(Chi13^2)))+(Chi13*((Chi10*Chi11)+Chi15)))+(Chi5*(Chi12-(Chi8*((Chi10*Chi11)+Chi15))))))))+((Chi3*Chi4)*((((((((((((((((((((((((((((((((((((Chi6*Chi7)*Chi9)*Chi10)*Chi11)+((((Chi6*Chi7)*Chi9)*(Chi10^3))*Chi11))+((Chi6*Chi10)*(Chi11^2)))-((((Chi7*Chi9)*(Chi10^2))*Chi11)*Chi12))-((Chi6*Chi7)*Chi13))-(((Chi6*Chi7)*(Chi10^2))*Chi13))-(((((2*Chi6)*Chi9)*(Chi10^2))*Chi11)*Chi13))-((((Chi7*(Chi9^2))*Chi10)*Chi12)*Chi13))+(((((2*Chi9)*Chi10)*Chi11)*Chi12)*Chi13))-(((Chi6*Chi7)*(Chi12^2))*Chi13))+((Chi6*Chi10)*(Chi13^2)))+(Chi7*Chi14))+((Chi7*(Chi9^2))*Chi14))+((Chi7*(Chi10^2))*Chi14))+(((Chi7*(Chi9^2))*(Chi10^2))*Chi14))-((Chi9*Chi11)*Chi14))+((Chi7*(Chi12^2))*Chi14))-((Chi10*Chi13)*Chi14))+(((Chi6*Chi12)*Chi13)*Chi14))-(Chi12*(Chi14^2)))+(((Chi6*Chi7)*Chi9)*Chi15))+((((Chi6*Chi7)*Chi9)*(Chi10^2))*Chi15))+((Chi6*Chi11)*Chi15))-(((Chi6*(Chi10^2))*Chi11)*Chi15))-((((Chi7*Chi9)*Chi10)*Chi12)*Chi15))+(((Chi10*Chi11)*Chi12)*Chi15))-(((((2*Chi6)*Chi9)*Chi10)*Chi13)*Chi15))+(((Chi9*Chi12)*Chi13)*Chi15))+(((Chi9*Chi10)*Chi14)*Chi15))-((Chi6*Chi10)*(Chi15^2)))+(Chi12*(Chi15^2)))+(Chi8*((((Chi9*(((1+(Chi12^2))*Chi13)+((2*Chi6)*Chi14)))+((Chi6*(Chi10^2))*((-(Chi11*Chi12))+((2*Chi9)*Chi14))))+((1+(Chi12^2))*Chi15))+(Chi10*((Chi11*(1+(Chi12^2)))-(Chi12*((Chi9*Chi14)+(Chi6*(((2*Chi9)*Chi13)+Chi15)))))))))+(Chi5*(((((((((((((((Chi9*(Chi11^2))-(((((2*Chi8)*Chi9)*Chi10)*Chi11)*Chi12))-((((2*(Chi9^2))*Chi10)*Chi11)*Chi13))-(((Chi8*(Chi9^2))*Chi12)*Chi13))+(Chi9*(Chi13^2)))+(((2*Chi8)*Chi10)*Chi14))+((((2*Chi8)*(Chi9^2))*Chi10)*Chi14))+((Chi11*Chi12)*Chi14))-((((2*Chi9)*Chi10)*Chi11)*Chi15))-(((Chi8*Chi9)*Chi12)*Chi15))+(Chi13*Chi15))-(((Chi9^2)*Chi13)*Chi15))-(Chi9*(Chi15^2)))+(Chi7*((-(Chi11*((1+(Chi9^2))+(Chi12^2))))+(((1+(Chi9^2))*Chi10)*((Chi9*Chi13)+Chi15)))))+(Chi6*((((((((((Chi8^2)*Chi9)*Chi10)*Chi12)-(((2*Chi11)*Chi12)*Chi13))+((Chi10*Chi11)*Chi14))+((Chi9*Chi13)*Chi14))+(Chi14*Chi15))+(Chi7*((Chi8*(((1+(Chi10^2))+((Chi9^2)*(1+(Chi10^2))))+(Chi12^2)))+(Chi12*(((Chi10*Chi11)+(Chi9*Chi13))+Chi15)))))+(Chi8*(((-(Chi10*Chi13))+(Chi12*Chi14))+(Chi9*((-Chi11)+(Chi10*Chi15))))))))))))))+((Chi1^2)*((((((((((((((((1+((((Chi3*Chi4)*Chi7)*Chi10)*Chi11))+(Chi12^2))+(((((Chi3*Chi4)*Chi7)*Chi10)*Chi11)*(Chi12^2)))+((((Chi3*Chi4)*Chi7)*Chi9)*Chi13))-(((Chi3*Chi4)*Chi11)*Chi13))+(((((Chi3*Chi4)*Chi7)*Chi9)*(Chi12^2))*Chi13))-((((Chi3*Chi4)*Chi11)*(Chi12^2))*Chi13))-((((((Chi3*Chi4)*Chi7)*Chi9)*Chi10)*Chi12)*Chi14))+(Chi14^2))+(((Chi3*Chi4)*Chi7)*Chi15))+((((Chi3*Chi4)*Chi7)*(Chi12^2))*Chi15))-((((Chi3*Chi4)*Chi12)*Chi14)*Chi15))+((Chi6^2)*((((((1+((((Chi3*Chi4)*Chi7)*(Chi10^3))*Chi11))+(Chi13^2))+(((Chi3*Chi4)*Chi8)*Chi14))+(((Chi3*Chi4)*Chi7)*Chi15))+(((Chi3*Chi4)*Chi10)*((Chi7*Chi11)-(Chi13*((Chi8*Chi12)+Chi15)))))+((Chi10^2)*(1+((Chi3*Chi4)*(((-(Chi11*Chi13))+(Chi8*Chi14))+(Chi7*Chi15))))))))+((Chi5^2)*((((((((1+(Chi11^2))+((((Chi3*Chi4)*Chi7)*(Chi9^3))*Chi13))+(((Chi3*Chi4)*Chi8)*Chi14))+(((Chi3*Chi4)*Chi7)*Chi15))-(((Chi3*Chi4)*Chi9)*((((Chi8*Chi11)*Chi12)-(Chi7*Chi13))+(Chi11*Chi15))))+((Chi9^2)*(1+((Chi3*Chi4)*(((-(Chi11*Chi13))+(Chi8*Chi14))+(Chi7*Chi15))))))+((Chi6^2)*(((1+(Chi8^2))+((((Chi3*Chi4)*Chi7)*Chi8)*Chi12))+((Chi3*Chi4)*((-(Chi11*Chi13))+(Chi7*(((Chi10*Chi11)+(Chi9*Chi13))+Chi15)))))))+(Chi6*(((-2*Chi8)*Chi11)+((Chi3*Chi4)*((((((Chi8^2)*Chi9)*Chi12)+(Chi7*(((Chi8*(1+(Chi9^2)))*Chi10)-(Chi11*Chi12))))+(Chi11*Chi14))+(Chi8*((-Chi13)+(Chi9*Chi15))))))))))+(Chi6*(((((-2*Chi13)*Chi14)+((((Chi3*Chi4)*Chi7)*(Chi10^2))*(((-2*Chi11)*Chi12)+(Chi9*Chi14))))+((Chi3*Chi4)*(((((Chi8*(1+(Chi12^2)))*Chi13)+((Chi7*Chi9)*Chi14))-(Chi11*Chi14))+((Chi12*Chi13)*Chi15))))-(Chi10*((-(((Chi3*Chi4)*Chi14)*Chi15))+(Chi12*(2+((Chi3*Chi4)*((((-2*Chi11)*Chi13)+(Chi8*Chi14))+(Chi7*((Chi9*Chi13)+(2*Chi15))))))))))))+(Chi5*((((((-2*(Chi6^2))*Chi8)*Chi13)+((2*Chi6)*(((Chi9*Chi10)+(Chi11*Chi13))+(Chi8*Chi14))))-(2*((Chi9*Chi12)+(Chi11*Chi14))))+((Chi3*Chi4)*((((((((((((((Chi8*Chi11)-((((Chi7*Chi9)*Chi10)*Chi11)*Chi12))+((Chi8*Chi11)*(Chi12^2)))-((((2*Chi7)*(Chi9^2))*Chi12)*Chi13))+((((2*Chi9)*Chi11)*Chi12)*Chi13))+((Chi7*Chi10)*Chi14))+(((Chi7*(Chi9^2))*Chi10)*Chi14))-(((Chi8*Chi9)*Chi12)*Chi14))-(Chi13*Chi14))-((((2*Chi7)*Chi9)*Chi12)*Chi15))+((Chi11*Chi12)*Chi15))+((Chi9*Chi14)*Chi15))+((Chi6^2)*((((((Chi8^2)*Chi10)*Chi12)+(Chi7*(((Chi8*Chi9)*(1+(Chi10^2)))-(Chi12*Chi13))))+(Chi13*Chi14))+(Chi8*((-Chi11)+(Chi10*Chi15))))))-(Chi6*(((((((((-(Chi11^2))+((Chi8^2)*(1+(Chi12^2))))+((((2*Chi9)*Chi10)*Chi11)*Chi13))-(Chi13^2))+(Chi14^2))+((Chi10*Chi11)*Chi15))+((Chi9*Chi13)*Chi15))+(Chi8*(((((Chi7*Chi9)*Chi10)*Chi12)+(Chi10*((Chi11*Chi12)-((2*Chi9)*Chi14))))+(Chi12*((Chi9*Chi13)+Chi15)))))-(Chi7*((((-(Chi10*Chi13))+(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))+(Chi9*(((-1+(Chi10^2))*Chi11)+((2*Chi10)*Chi15)))))))))))))))/(((X4^4)*(X5^4))*(X6^4))))+(((-((((X4^6)*(1+(Chi4^2)))*((((((((((((((((((((((((((((((((((((((((1+(Chi9^2))-(((Chi2*Chi3)*Chi8)*Chi10))-((((Chi2*Chi3)*Chi8)*(Chi9^2))*Chi10))+(Chi11^2))-((((Chi2*Chi3)*Chi8)*Chi10)*(Chi11^2)))+(Chi12^2))-((((Chi2*Chi3)*Chi8)*Chi10)*(Chi12^2)))+((Chi11^2)*(Chi12^2)))-(((((Chi2*Chi3)*Chi8)*Chi10)*(Chi11^2))*(Chi12^2)))-(((((Chi2*Chi3)*Chi8)*Chi9)*Chi11)*Chi13))-(((((Chi2*Chi3)*Chi9)*Chi10)*Chi12)*Chi13))-((((((Chi2*Chi3)*Chi9)*Chi10)*(Chi11^2))*Chi12)*Chi13))-((((((Chi2*Chi3)*Chi8)*Chi9)*Chi11)*(Chi12^2))*Chi13))+((Chi9^2)*(Chi13^2)))-((((2*Chi9)*Chi11)*Chi12)*Chi14))+((((((((2*Chi2)*Chi3)*Chi8)*Chi9)*Chi10)*Chi11)*Chi12)*Chi14))+((((((Chi2*Chi3)*(Chi9^2))*Chi10)*Chi11)*Chi13)*Chi14))+((((((Chi2*Chi3)*Chi8)*(Chi9^2))*Chi12)*Chi13)*Chi14))-((((Chi2*Chi3)*Chi9)*(Chi13^2))*Chi14))+(Chi14^2))+((Chi9^2)*(Chi14^2)))-((((Chi2*Chi3)*Chi8)*Chi10)*(Chi14^2)))-(((((Chi2*Chi3)*Chi8)*(Chi9^2))*Chi10)*(Chi14^2)))-((((Chi2*Chi3)*Chi8)*Chi11)*Chi15))-((((Chi2*Chi3)*Chi10)*Chi12)*Chi15))-(((((Chi2*Chi3)*Chi10)*(Chi11^2))*Chi12)*Chi15))-(((((Chi2*Chi3)*Chi8)*Chi11)*(Chi12^2))*Chi15))+(((2*Chi9)*Chi13)*Chi15))-((((((Chi2*Chi3)*Chi9)*Chi11)*Chi12)*Chi13)*Chi15))+((((((Chi2*Chi3)*Chi9)*Chi10)*Chi11)*Chi14)*Chi15))+((((((Chi2*Chi3)*Chi8)*Chi9)*Chi12)*Chi14)*Chi15))-((((Chi2*Chi3)*Chi13)*Chi14)*Chi15))+(((((Chi2*Chi3)*(Chi9^2))*Chi13)*Chi14)*Chi15))+(Chi15^2))-((((Chi2*Chi3)*Chi11)*Chi12)*(Chi15^2)))+((((Chi2*Chi3)*Chi9)*Chi14)*(Chi15^2)))-(((Chi1*Chi2)*Chi3)*(((((((((((-Chi13)-((Chi11^2)*Chi13))-((Chi12^2)*Chi13))-(((Chi11^2)*(Chi12^2))*Chi13))+((((Chi9*Chi11)*Chi12)*Chi13)*Chi14))-(Chi13*(Chi14^2)))+(Chi9*Chi15))-(((Chi11*Chi12)*Chi14)*Chi15))+((Chi9*(Chi14^2))*Chi15))+(Chi5*((Chi8*(((((1+(Chi12^2))+((Chi11^2)*(1+(Chi12^2))))-((((2*Chi9)*Chi11)*Chi12)*Chi14))+(Chi14^2))+((Chi9^2)*(1+(Chi14^2)))))+(((((1-((Chi7*Chi9)*Chi11))+(Chi11^2))*Chi12)+(((Chi7*(1+(Chi9^2)))-(Chi9*Chi11))*Chi14))*((Chi9*Chi13)+Chi15)))))+(Chi7*((Chi10*(((((1+(Chi12^2))+((Chi11^2)*(1+(Chi12^2))))-((((2*Chi9)*Chi11)*Chi12)*Chi14))+(Chi14^2))+((Chi9^2)*(1+(Chi14^2)))))+(((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14))*((Chi9*Chi13)+Chi15)))))))+((((Chi1*Chi2)*Chi3)*(Chi6^3))*((((((((((-(((Chi8*(Chi10^2))*Chi11)*Chi13))-((((Chi8^2)*Chi10)*Chi12)*Chi13))+Chi14)+((Chi8^2)*Chi14))+((Chi10^2)*Chi14))+(((Chi8^2)*(Chi10^2))*Chi14))+((Chi13^2)*Chi14))-(((Chi8*Chi10)*Chi13)*Chi15))+(Chi7*((-(Chi12*((1+(Chi10^2))+(Chi13^2))))+((Chi8*(1+(Chi10^2)))*((Chi10*Chi11)+Chi15)))))+(Chi5*(((-(Chi11*((1+(Chi8^2))+(Chi13^2))))+(((1+(Chi8^2))*Chi10)*((Chi8*Chi12)+Chi15)))+(Chi7*((Chi9*(((1+(Chi10^2))+((Chi8^2)*(1+(Chi10^2))))+(Chi13^2)))+(Chi13*(((Chi10*Chi11)+(Chi8*Chi12))+Chi15)))))))))+(Chi6*(((((((((((((((((((((((((((((((-(((Chi2*Chi3)*Chi10)*Chi11))-((((Chi2*Chi3)*(Chi9^2))*Chi10)*Chi11))-(((Chi2*Chi3)*Chi10)*(Chi11^3)))-((2*Chi10)*Chi12))-(((2*Chi10)*(Chi11^2))*Chi12))+(((Chi2*Chi3)*Chi9)*Chi13))+((((Chi2*Chi3)*Chi9)*(Chi10^2))*Chi13))+(((((Chi2*Chi3)*Chi9)*(Chi10^2))*(Chi11^2))*Chi13))-(((((Chi2*Chi3)*(Chi9^2))*Chi10)*Chi11)*(Chi13^2)))+(((Chi2*Chi3)*Chi9)*(Chi13^3)))+((((2*Chi9)*Chi10)*Chi11)*Chi14))-(((((Chi2*Chi3)*Chi9)*Chi10)*Chi12)*Chi14))-((2*Chi13)*Chi14))+(((((Chi2*Chi3)*Chi11)*Chi12)*Chi13)*Chi14))-((((Chi2*Chi3)*Chi10)*Chi11)*(Chi14^2)))-((((Chi2*Chi3)*Chi9)*Chi13)*(Chi14^2)))-(((Chi2*Chi3)*(Chi9^2))*Chi15))+(((Chi2*Chi3)*(Chi10^2))*Chi15))-(((Chi2*Chi3)*(Chi11^2))*Chi15))+((((Chi2*Chi3)*(Chi10^2))*(Chi11^2))*Chi15))-(((2*Chi11)*Chi12)*Chi15))-(((Chi2*Chi3)*(Chi12^2))*Chi15))+(((Chi2*Chi3)*(Chi13^2))*Chi15))-((((Chi2*Chi3)*(Chi9^2))*(Chi13^2))*Chi15))+(((2*Chi9)*Chi14)*Chi15))-(((Chi2*Chi3)*(Chi14^2))*Chi15))+((((Chi2*Chi3)*Chi10)*Chi11)*(Chi15^2)))-((((Chi2*Chi3)*Chi9)*Chi13)*(Chi15^2)))+(((Chi2*Chi3)*(Chi8^2))*((Chi10*((Chi11*(1+(Chi12^2)))-((Chi9*Chi12)*Chi14)))+((1+(Chi12^2))*((Chi9*Chi13)+Chi15)))))+(Chi8*(((((((Chi2*Chi3)*(Chi10^2))*(Chi11^2))*Chi12)+(2*((Chi9*((Chi10*Chi13)+(Chi12*Chi14)))+(Chi10*Chi15))))-(Chi11*(((2+(2*(Chi12^2)))+((((Chi2*Chi3)*Chi9)*(1+(Chi10^2)))*Chi14))-((((Chi2*Chi3)*Chi10)*Chi12)*((Chi9*Chi13)+(2*Chi15))))))-((Chi2*Chi3)*(((Chi12^3)-((((1+(Chi9^2))*Chi10)*Chi13)*Chi14))+(Chi12*((((1-(Chi10^2))+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))-(Chi15^2))))))))+(((Chi1*Chi2)*Chi3)*(((((((((((((((((((((((((((((-(Chi7*Chi12))-((Chi7*(Chi9^2))*Chi12))+(((2*Chi7)*(Chi10^2))*Chi12))+((Chi9*Chi11)*Chi12))+((((2*Chi7)*(Chi10^2))*(Chi11^2))*Chi12))-(Chi7*(Chi12^3)))-(((2*Chi10)*Chi12)*Chi13))-((((2*Chi10)*(Chi11^2))*Chi12)*Chi13))-(((Chi7*(Chi9^2))*Chi12)*(Chi13^2)))+(((Chi9*Chi11)*Chi12)*(Chi13^2)))+Chi14)-(((Chi7*Chi9)*Chi11)*Chi14))-(((((2*Chi7)*Chi9)*(Chi10^2))*Chi11)*Chi14))+((Chi11^2)*Chi14))+((Chi12^2)*Chi14))+((((2*Chi7)*Chi10)*Chi13)*Chi14))+((((Chi7*(Chi9^2))*Chi10)*Chi13)*Chi14))+((((Chi9*Chi10)*Chi11)*Chi13)*Chi14))-((2*(Chi13^2))*Chi14))-((Chi7*Chi12)*(Chi14^2)))+(Chi14^3))+(((((2*Chi7)*Chi10)*Chi11)*Chi12)*Chi15))-((((Chi7*Chi9)*Chi12)*Chi13)*Chi15))-(((Chi11*Chi12)*Chi13)*Chi15))-((((Chi7*Chi9)*Chi10)*Chi14)*Chi15))-(((Chi10*Chi11)*Chi14)*Chi15))+((((2*Chi9)*Chi13)*Chi14)*Chi15))+(Chi8*(((((((-2*Chi11)*Chi13)-(((2*Chi11)*(Chi12^2))*Chi13))+(((Chi10*Chi11)*Chi12)*Chi14))+(Chi9*((Chi13*((Chi7*(1+(Chi12^2)))+(Chi12*Chi14)))-(Chi10*((1+((Chi7*Chi12)*Chi14))+(Chi14^2))))))-((Chi12*Chi14)*Chi15))+((Chi7*(1+(Chi12^2)))*((Chi10*Chi11)+Chi15)))))+(Chi5*((((((((((((-(Chi11^3))+((Chi8*Chi10)*Chi12))+((Chi9*Chi10)*Chi13))-((Chi9*Chi12)*Chi14))-((((2*(Chi8^2))*Chi9)*Chi12)*Chi14))+(((2*Chi8)*Chi13)*Chi14))+(((Chi8*(Chi9^2))*Chi13)*Chi14))+(Chi10*Chi15))-(((Chi8*Chi9)*Chi14)*Chi15))+((Chi10*(Chi11^2))*(((Chi8*Chi12)+(Chi9*Chi13))+Chi15)))-(Chi11*(((((1-((2*(Chi8^2))*(1+(Chi12^2))))+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))+((Chi9*Chi13)*Chi15))+(Chi8*(((Chi9*Chi10)*Chi14)-((2*Chi12)*Chi15))))))+(Chi7*(((((((Chi9^3)*(1+(Chi13^2)))-((Chi8*Chi10)*Chi14))+((Chi11*Chi12)*Chi14))-((Chi9^2)*((Chi10*((Chi11*Chi13)+(Chi8*Chi14)))+(Chi13*((Chi8*Chi12)-Chi15)))))+(Chi13*Chi15))+(Chi9*(((((1+(Chi11^2))+(Chi12^2))+(Chi13^2))+((Chi10*Chi11)*((Chi8*Chi12)-Chi15)))-((Chi8*Chi12)*Chi15))))))))))))+((Chi6^2)*((((((((((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))-(((Chi2*Chi3)*Chi11)*Chi12))+(Chi13^2))-((((Chi2*Chi3)*Chi11)*Chi12)*(Chi13^2)))+(((Chi2*Chi3)*Chi9)*Chi14))+((((Chi2*Chi3)*Chi9)*(Chi10^2))*Chi14))+(((((Chi2*Chi3)*Chi10)*Chi11)*Chi13)*Chi14))+((((Chi2*Chi3)*Chi9)*(Chi13^2))*Chi14))+(((2*Chi10)*Chi11)*Chi15))+((((Chi2*Chi3)*Chi10)*Chi12)*Chi15))+((((Chi2*Chi3)*Chi13)*Chi14)*Chi15))+(Chi15^2))+((Chi8^2)*((((1+(Chi12^2))+(((Chi2*Chi3)*Chi9)*Chi14))+((Chi10^2)*(1+((Chi2*Chi3)*((-(Chi11*Chi12))+(Chi9*Chi14))))))-((((Chi2*Chi3)*Chi10)*Chi12)*((Chi9*Chi13)+Chi15)))))+(Chi8*(((2*Chi12)*((Chi10*Chi11)+Chi15))+((Chi2*Chi3)*(((((Chi12*Chi13)*Chi14)+(Chi11*Chi15))-(((Chi10^2)*Chi11)*((Chi9*Chi13)+Chi15)))+(Chi10*(((Chi11^2)+(Chi12^2))-(Chi15*((Chi9*Chi13)+Chi15)))))))))-(((Chi1*Chi2)*Chi3)*(((((((((((((((((((((((((Chi9*Chi10)*Chi11)+((Chi8*Chi9)*Chi12))-Chi13)-((Chi8^2)*Chi13))-((Chi10^2)*Chi13))-(((Chi10^2)*(Chi11^2))*Chi13))-(((((3*Chi8)*Chi10)*Chi11)*Chi12)*Chi13))-(((Chi8^2)*(Chi12^2))*Chi13))+(((Chi9*Chi10)*Chi11)*(Chi13^2)))+(((Chi8*Chi9)*Chi12)*(Chi13^2)))-(Chi13^3))+(((2*Chi8)*Chi11)*Chi14))+(((Chi8*(Chi10^2))*Chi11)*Chi14))+(((2*Chi10)*Chi12)*Chi14))+((((Chi8^2)*Chi10)*Chi12)*Chi14))-((((Chi8*Chi9)*Chi10)*Chi13)*Chi14))+((2*Chi13)*(Chi14^2)))+(Chi9*Chi15))-(((Chi10*Chi11)*Chi13)*Chi15))-(((Chi8*Chi12)*Chi13)*Chi15))+((Chi9*(Chi13^2))*Chi15))-(((Chi8*Chi10)*Chi14)*Chi15))+(Chi7*(((((((Chi10^3)*(1+(Chi11^2)))-((Chi8*Chi9)*Chi14))-(((2*Chi12)*Chi13)*Chi14))+(Chi11*Chi15))+((Chi10^2)*((Chi8*(((2*Chi11)*Chi12)-(Chi9*Chi14)))+(Chi11*((-(Chi9*Chi13))+Chi15)))))+(Chi10*(((((1+(Chi11^2))-(2*(Chi12^2)))+(Chi13^2))-((Chi9*Chi13)*Chi15))+((Chi8*Chi12)*((Chi9*Chi13)+(2*Chi15))))))))+(Chi5*((((((((Chi8^3)*(1+(Chi12^2)))-((Chi9*Chi10)*Chi14))-(((2*Chi11)*Chi13)*Chi14))+(Chi12*Chi15))+(Chi7*(((Chi11*((Chi12*Chi13)+(Chi10*Chi14)))+(Chi9*(((2*Chi10)*Chi12)+(Chi13*Chi14))))+(Chi14*Chi15))))+((Chi8^2)*(((((Chi7*Chi9)*Chi10)*Chi12)+(Chi10*(((2*Chi11)*Chi12)-(Chi9*Chi14))))+(Chi12*((-(Chi9*Chi13))+Chi15)))))+(Chi8*((((((1-(2*(Chi11^2)))+(Chi12^2))+(Chi13^2))-((Chi9*Chi13)*Chi15))+((Chi10*Chi11)*((Chi9*Chi13)+(2*Chi15))))+(Chi7*((((-(Chi10*Chi13))-(((2*(Chi9^2))*Chi10)*Chi13))+(Chi12*Chi14))+(Chi9*(((2+(Chi10^2))*Chi11)-(Chi10*Chi15)))))))))))))))/((X5^4)*(X6^4))))+(((((X6^10)*((((((((((((((((((((((((((((((((((((((((-1+(((Chi2*Chi4)*Chi8)*Chi9))-(Chi10^2))+((((Chi2*Chi4)*Chi8)*Chi9)*(Chi10^2)))-((Chi10^2)*(Chi11^2)))+(((((Chi2*Chi4)*Chi9)*Chi10)*Chi11)*Chi12))-(Chi12^2))+((((Chi2*Chi4)*Chi8)*Chi9)*(Chi12^2)))+(((((Chi2*Chi4)*Chi8)*Chi10)*Chi11)*Chi13))+((((((Chi2*Chi4)*Chi8)*Chi10)*Chi11)*(Chi12^2))*Chi13))-(Chi13^2))+((((Chi2*Chi4)*Chi8)*Chi9)*(Chi13^2)))+((((((Chi2*Chi4)*Chi9)*Chi10)*Chi11)*Chi12)*(Chi13^2)))-((Chi12^2)*(Chi13^2)))+(((((Chi2*Chi4)*Chi8)*Chi9)*(Chi12^2))*(Chi13^2)))+((((Chi2*Chi4)*Chi10)*(Chi11^2))*Chi14))-((((((Chi2*Chi4)*Chi8)*(Chi10^2))*Chi11)*Chi12)*Chi14))-((((((Chi2*Chi4)*Chi9)*(Chi10^2))*Chi11)*Chi13)*Chi14))+((((2*Chi10)*Chi12)*Chi13)*Chi14))-((((((((2*Chi2)*Chi4)*Chi8)*Chi9)*Chi10)*Chi12)*Chi13)*Chi14))-(Chi14^2))+((((Chi2*Chi4)*Chi8)*Chi9)*(Chi14^2)))-((Chi10^2)*(Chi14^2)))+(((((Chi2*Chi4)*Chi8)*Chi9)*(Chi10^2))*(Chi14^2)))-(((2*Chi10)*Chi11)*Chi15))+((((Chi2*Chi4)*Chi9)*Chi12)*Chi15))+((((Chi2*Chi4)*Chi8)*Chi13)*Chi15))+((((((Chi2*Chi4)*Chi10)*Chi11)*Chi12)*Chi13)*Chi15))+(((((Chi2*Chi4)*Chi8)*(Chi12^2))*Chi13)*Chi15))+(((((Chi2*Chi4)*Chi9)*Chi12)*(Chi13^2))*Chi15))+((((Chi2*Chi4)*Chi11)*Chi14)*Chi15))-(((((Chi2*Chi4)*(Chi10^2))*Chi11)*Chi14)*Chi15))-((((((Chi2*Chi4)*Chi8)*Chi10)*Chi12)*Chi14)*Chi15))-((((((Chi2*Chi4)*Chi9)*Chi10)*Chi13)*Chi14)*Chi15))-(Chi15^2))+((((Chi2*Chi4)*Chi12)*Chi13)*(Chi15^2)))-((((Chi2*Chi4)*Chi10)*Chi14)*(Chi15^2)))+(((Chi1*Chi2)*Chi4)*(((((((((((-Chi11)-(Chi11*(Chi12^2)))-(Chi11*(Chi13^2)))-((Chi11*(Chi12^2))*(Chi13^2)))+((((Chi10*Chi11)*Chi12)*Chi13)*Chi14))-(Chi11*(Chi14^2)))+(Chi10*Chi15))-(((Chi12*Chi13)*Chi14)*Chi15))+((Chi10*(Chi14^2))*Chi15))+(Chi7*((Chi9*(((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((((2*Chi10)*Chi12)*Chi13)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2)))))+((((1+(Chi12^2))*Chi13)-((Chi10*Chi12)*Chi14))*((Chi10*Chi11)+Chi15)))))+(Chi6*((Chi8*(((((1+(Chi13^2))+((Chi12^2)*(1+(Chi13^2))))-((((2*Chi10)*Chi12)*Chi13)*Chi14))+(Chi14^2))+((Chi10^2)*(1+(Chi14^2)))))+(((Chi12*((1-((Chi7*Chi10)*Chi13))+(Chi13^2)))+(((Chi7*(1+(Chi10^2)))-(Chi10*Chi13))*Chi14))*((Chi10*Chi11)+Chi15)))))))-((((Chi1*Chi2)*Chi4)*(Chi5^3))*((((((((((-((((Chi8^2)*Chi9)*Chi11)*Chi12))-(((Chi8*(Chi9^2))*Chi11)*Chi13))+Chi14)+((Chi8^2)*Chi14))+((Chi9^2)*Chi14))+(((Chi8^2)*(Chi9^2))*Chi14))+((Chi11^2)*Chi14))-(((Chi8*Chi9)*Chi11)*Chi15))+(Chi7*((-(((1+(Chi9^2))+(Chi11^2))*Chi12))+((Chi8*(1+(Chi9^2)))*((Chi9*Chi13)+Chi15)))))+(Chi6*((((((((Chi8*Chi9)*Chi12)+(((Chi8^3)*Chi9)*Chi12))-Chi13)-((Chi11^2)*Chi13))+(Chi9*Chi15))+((Chi8^2)*((-Chi13)+(Chi9*Chi15))))+(Chi7*((Chi10*(((1+(Chi9^2))+((Chi8^2)*(1+(Chi9^2))))+(Chi11^2)))+(Chi11*(((Chi8*Chi12)+(Chi9*Chi13))+Chi15)))))))))-(Chi5*(((2*((((((-((Chi9*Chi12)*(1+(Chi13^2))))-(Chi11*Chi14))+(((Chi9*Chi10)*Chi13)*Chi14))-((Chi12*Chi13)*Chi15))+((Chi10*Chi14)*Chi15))+(Chi8*(((-((1+(Chi12^2))*Chi13))+((Chi10*Chi12)*Chi14))+(Chi9*((Chi10*Chi11)+Chi15))))))+((Chi2*Chi4)*(((((((((((((((-(Chi9*Chi13))-(Chi9*(Chi13^3)))+(((Chi11*Chi12)*Chi13)*Chi14))-((Chi9*Chi13)*(Chi14^2)))+((Chi9^2)*Chi15))+((Chi11^2)*Chi15))-((Chi12^2)*Chi15))-((Chi13^2)*Chi15))+(((Chi9^2)*(Chi13^2))*Chi15))-((Chi14^2)*Chi15))+((Chi9*Chi13)*(Chi15^2)))+(((Chi8^2)*(1+(Chi12^2)))*((Chi9*Chi13)+Chi15)))-((Chi10^2)*((Chi8*(((1+(Chi11^2))*Chi12)-((Chi9*Chi11)*Chi14)))+((1+(Chi11^2))*((Chi9*Chi13)+Chi15)))))+(Chi10*(((Chi11^3)-((((((1+(Chi8^2))*Chi9)*Chi12)+(Chi8*Chi13))+((Chi8*(Chi9^2))*Chi13))*Chi14))+(Chi11*(((((1+((Chi8^2)*(1+(Chi12^2))))+(((Chi8*Chi9)*Chi12)*Chi13))+((Chi9^2)*(1+(Chi13^2))))-(Chi14^2))-(Chi15^2))))))+(Chi8*(((-(Chi12^3))+((Chi9*Chi11)*Chi14))+(Chi12*((((-1+((Chi9^2)*(1+(Chi13^2))))-(Chi14^2))+(((2*Chi9)*Chi13)*Chi15))+(Chi15^2))))))))+(((Chi1*Chi2)*Chi4)*(((((((((((((((((((((((((((((-(Chi7*Chi12))+(((2*Chi7)*(Chi9^2))*Chi12))-((Chi7*(Chi10^2))*Chi12))-(((2*Chi9)*Chi11)*Chi12))-(((Chi7*(Chi10^2))*(Chi11^2))*Chi12))-(Chi7*(Chi12^3)))+((Chi10*Chi12)*Chi13))+(((Chi10*(Chi11^2))*Chi12)*Chi13))+((((2*Chi7)*(Chi9^2))*Chi12)*(Chi13^2)))-((((2*Chi9)*Chi11)*Chi12)*(Chi13^2)))+Chi14)+((((2*Chi7)*Chi9)*Chi11)*Chi14))+((((Chi7*Chi9)*(Chi10^2))*Chi11)*Chi14))-((2*(Chi11^2))*Chi14))+((Chi12^2)*Chi14))-(((Chi7*Chi10)*Chi13)*Chi14))-(((((2*Chi7)*(Chi9^2))*Chi10)*Chi13)*Chi14))+((((Chi9*Chi10)*Chi11)*Chi13)*Chi14))+((Chi13^2)*Chi14))-((Chi7*Chi12)*(Chi14^2)))+(Chi14^3))-((((Chi7*Chi10)*Chi11)*Chi12)*Chi15))+(((((2*Chi7)*Chi9)*Chi12)*Chi13)*Chi15))-(((Chi11*Chi12)*Chi13)*Chi15))-((((Chi7*Chi9)*Chi10)*Chi14)*Chi15))+((((2*Chi10)*Chi11)*Chi14)*Chi15))-(((Chi9*Chi13)*Chi14)*Chi15))+(Chi8*(((((((-2*Chi11)*Chi13)-(((2*Chi11)*(Chi12^2))*Chi13))+(((Chi10*Chi11)*Chi12)*Chi14))+(Chi9*((Chi13*((Chi7*(1+(Chi12^2)))+(Chi12*Chi14)))-(Chi10*((1+((Chi7*Chi12)*Chi14))+(Chi14^2))))))-((Chi12*Chi14)*Chi15))+((Chi7*(1+(Chi12^2)))*((Chi10*Chi11)+Chi15)))))+(Chi6*((((((((((((((((-Chi13)+((2*(Chi8^2))*Chi13))-((Chi10^2)*Chi13))-(((Chi10^2)*(Chi11^2))*Chi13))+(((2*(Chi8^2))*(Chi12^2))*Chi13))-(Chi13^3))+(((2*Chi8)*Chi11)*Chi14))+(((Chi8*(Chi10^2))*Chi11)*Chi14))-((Chi10*Chi12)*Chi14))-((((2*(Chi8^2))*Chi10)*Chi12)*Chi14))-(Chi13*(Chi14^2)))-(((Chi10*Chi11)*Chi13)*Chi15))+((((2*Chi8)*Chi12)*Chi13)*Chi15))-(((Chi8*Chi10)*Chi14)*Chi15))+(Chi9*((Chi10*((Chi11*(1+(Chi13^2)))-((Chi8*Chi13)*Chi14)))+((1+(Chi13^2))*((Chi8*Chi12)+Chi15)))))+(Chi7*(((((((Chi10^3)*(1+(Chi11^2)))-((Chi8*Chi9)*Chi14))+((Chi12*Chi13)*Chi14))-((Chi10^2)*((Chi8*((Chi11*Chi12)+(Chi9*Chi14)))+(Chi11*((Chi9*Chi13)-Chi15)))))+(Chi11*Chi15))+(Chi10*(((((1+(Chi11^2))+(Chi12^2))+(Chi13^2))+((Chi8*Chi12)*((Chi9*Chi13)-Chi15)))-((Chi9*Chi13)*Chi15))))))))))))+((Chi5^2)*((((((((((((((((-1-(Chi9^2))-(Chi11^2))+(((Chi2*Chi4)*Chi12)*Chi13))+((((Chi2*Chi4)*(Chi11^2))*Chi12)*Chi13))-((Chi9^2)*(Chi13^2)))-(((Chi2*Chi4)*Chi10)*Chi14))-((((Chi2*Chi4)*(Chi9^2))*Chi10)*Chi14))-((((Chi2*Chi4)*Chi10)*(Chi11^2))*Chi14))-(((((Chi2*Chi4)*Chi9)*Chi11)*Chi13)*Chi14))-((((Chi2*Chi4)*Chi9)*Chi12)*Chi15))-(((2*Chi9)*Chi13)*Chi15))-((((Chi2*Chi4)*Chi11)*Chi14)*Chi15))-(Chi15^2))-((Chi8^2)*((((1+(Chi12^2))+(((Chi2*Chi4)*Chi10)*Chi14))+((Chi9^2)*(1+((Chi2*Chi4)*((-(Chi12*Chi13))+(Chi10*Chi14))))))-((((Chi2*Chi4)*Chi9)*Chi12)*((Chi10*Chi11)+Chi15)))))+(Chi8*(((-2*Chi12)*((Chi9*Chi13)+Chi15))+((Chi2*Chi4)*((((-((Chi11*Chi12)*Chi14))-(Chi13*Chi15))+(((Chi9^2)*Chi13)*((Chi10*Chi11)+Chi15)))+(Chi9*((((-(Chi12^2))-(Chi13^2))+((Chi10*Chi11)*Chi15))+(Chi15^2))))))))+(((Chi1*Chi2)*Chi4)*((((((((((((((((((((((((-Chi11)-((Chi8^2)*Chi11))-((Chi9^2)*Chi11))-(Chi11^3))+((Chi8*Chi10)*Chi12))+(((Chi8*Chi10)*(Chi11^2))*Chi12))-(((Chi8^2)*Chi11)*(Chi12^2)))+((Chi9*Chi10)*Chi13))+(((Chi9*Chi10)*(Chi11^2))*Chi13))-(((((3*Chi8)*Chi9)*Chi11)*Chi12)*Chi13))-(((Chi9^2)*Chi11)*(Chi13^2)))-((((Chi8*Chi9)*Chi10)*Chi11)*Chi14))+(((2*Chi9)*Chi12)*Chi14))+((((Chi8^2)*Chi9)*Chi12)*Chi14))+(((2*Chi8)*Chi13)*Chi14))+(((Chi8*(Chi9^2))*Chi13)*Chi14))+((2*Chi11)*(Chi14^2)))+(Chi10*Chi15))+((Chi10*(Chi11^2))*Chi15))-(((Chi8*Chi11)*Chi12)*Chi15))-(((Chi9*Chi11)*Chi13)*Chi15))-(((Chi8*Chi9)*Chi14)*Chi15))+(Chi7*(((((((Chi9^3)*(1+(Chi13^2)))-((Chi8*Chi10)*Chi14))-(((2*Chi11)*Chi12)*Chi14))+(Chi13*Chi15))+(Chi9*(((((1+(Chi11^2))-(2*(Chi12^2)))+(Chi13^2))+((Chi10*Chi11)*((Chi8*Chi12)-Chi15)))+(((2*Chi8)*Chi12)*Chi15))))+((Chi9^2)*((-(Chi10*((Chi11*Chi13)+(Chi8*Chi14))))+(Chi13*(((2*Chi8)*Chi12)+Chi15)))))))+(Chi6*((((((((((((((2*Chi7)*Chi9)*Chi10)*Chi12)+((Chi8^3)*(1+(Chi12^2))))+(((Chi7*Chi11)*Chi12)*Chi13))-((Chi9*Chi10)*Chi14))+(((Chi7*Chi10)*Chi11)*Chi14))+(((Chi7*Chi9)*Chi13)*Chi14))-(((2*Chi11)*Chi13)*Chi14))+(Chi12*Chi15))+((Chi7*Chi14)*Chi15))+((Chi8^2)*(((((Chi7*Chi9)*Chi10)*Chi12)-(Chi10*((Chi11*Chi12)+(Chi9*Chi14))))+(Chi12*(((2*Chi9)*Chi13)+Chi15)))))+(Chi8*((((((1+(Chi11^2))+(Chi12^2))-(2*(Chi13^2)))+((Chi10*Chi11)*((Chi9*Chi13)-Chi15)))+(((2*Chi9)*Chi13)*Chi15))+(Chi7*(((((2*Chi10)*Chi13)+(((Chi9^2)*Chi10)*Chi13))+(Chi12*Chi14))-(Chi9*(((1+(2*(Chi10^2)))*Chi11)+(Chi10*Chi15)))))))))))))))/(X5^2))-((((X5^8)*(1+(Chi4^2)))*(((((((((((((((((1+(Chi10^2))+((Chi10^2)*(Chi11^2)))-(((Chi2*Chi3)*Chi11)*Chi12))+(Chi13^2))-((((Chi2*Chi3)*Chi11)*Chi12)*(Chi13^2)))+(((Chi2*Chi3)*Chi9)*Chi14))+((((Chi2*Chi3)*Chi9)*(Chi10^2))*Chi14))+(((((Chi2*Chi3)*Chi10)*Chi11)*Chi13)*Chi14))+((((Chi2*Chi3)*Chi9)*(Chi13^2))*Chi14))+(((2*Chi10)*Chi11)*Chi15))+((((Chi2*Chi3)*Chi10)*Chi12)*Chi15))+((((Chi2*Chi3)*Chi13)*Chi14)*Chi15))+(Chi15^2))+((Chi8^2)*((((1+(Chi12^2))+(((Chi2*Chi3)*Chi9)*Chi14))+((Chi10^2)*(1+((Chi2*Chi3)*((-(Chi11*Chi12))+(Chi9*Chi14))))))-((((Chi2*Chi3)*Chi10)*Chi12)*((Chi9*Chi13)+Chi15)))))+(Chi8*(((2*Chi12)*((Chi10*Chi11)+Chi15))+((Chi2*Chi3)*(((((Chi12*Chi13)*Chi14)+(Chi11*Chi15))-(((Chi10^2)*Chi11)*((Chi9*Chi13)+Chi15)))+(Chi10*(((Chi11^2)+(Chi12^2))-(Chi15*((Chi9*Chi13)+Chi15)))))))))+(Chi1*((((((((((((((((((((((((((((((((((((((((((((((((((((((2*Chi5)*Chi10)+(((2*Chi5)*(Chi8^2))*Chi10))-((((Chi2*Chi3)*Chi5)*Chi6)*Chi11))-(((((Chi2*Chi3)*Chi5)*Chi6)*(Chi8^2))*Chi11))+((((Chi2*Chi3)*Chi9)*Chi10)*Chi11))+((((Chi2*Chi3)*Chi5)*Chi8)*(Chi11^2)))+(((2*Chi5)*Chi10)*(Chi11^2)))+((((Chi2*Chi3)*Chi8)*Chi9)*Chi12))+((((((Chi2*Chi3)*Chi5)*Chi6)*Chi8)*Chi10)*Chi12))+((((((Chi2*Chi3)*Chi5)*Chi6)*(Chi8^3))*Chi10)*Chi12))+((((2*Chi5)*Chi8)*Chi11)*Chi12))-(((((((2*Chi2)*Chi3)*Chi5)*(Chi8^2))*Chi10)*Chi11)*Chi12))+((((Chi2*Chi3)*Chi5)*Chi8)*(Chi12^2)))-(((2*Chi8)*Chi10)*Chi13))-((((((((2*Chi2)*Chi3)*Chi5)*Chi8)*Chi9)*Chi10)*Chi11)*Chi13))-((((((Chi2*Chi3)*Chi6)*Chi8)*(Chi10^2))*Chi11)*Chi13))-((((((Chi2*Chi3)*Chi5)*(Chi8^2))*Chi9)*Chi12)*Chi13))-((((((Chi2*Chi3)*Chi6)*(Chi8^2))*Chi10)*Chi12)*Chi13))+(((((((2*Chi2)*Chi3)*Chi8)*Chi10)*Chi11)*Chi12)*Chi13))-(((((Chi2*Chi3)*Chi5)*Chi6)*Chi11)*(Chi13^2)))+(((((Chi2*Chi3)*Chi9)*Chi10)*Chi11)*(Chi13^2)))+(((((Chi2*Chi3)*Chi8)*Chi9)*Chi12)*(Chi13^2)))+(((Chi2*Chi3)*Chi6)*Chi14))+((((Chi2*Chi3)*Chi6)*(Chi8^2))*Chi14))+((((((2*Chi2)*Chi3)*Chi5)*Chi9)*Chi10)*Chi14))+(((((((2*Chi2)*Chi3)*Chi5)*(Chi8^2))*Chi9)*Chi10)*Chi14))+((((Chi2*Chi3)*Chi6)*(Chi10^2))*Chi14))+(((((Chi2*Chi3)*Chi6)*(Chi8^2))*(Chi10^2))*Chi14))-((((Chi2*Chi3)*Chi8)*Chi11)*Chi14))-(((2*Chi10)*Chi11)*Chi14))-(((2*Chi8)*Chi12)*Chi14))-((((Chi2*Chi3)*Chi10)*Chi12)*Chi14))-((((((Chi2*Chi3)*Chi8)*Chi9)*Chi10)*Chi13)*Chi14))+(((((Chi2*Chi3)*Chi5)*Chi11)*Chi13)*Chi14))+((((Chi2*Chi3)*Chi6)*(Chi13^2))*Chi14))-(((Chi2*Chi3)*Chi13)*(Chi14^2)))+(((Chi2*Chi3)*Chi9)*Chi15))+(((((Chi2*Chi3)*Chi5)*Chi6)*Chi10)*Chi15))+((((((Chi2*Chi3)*Chi5)*Chi6)*(Chi8^2))*Chi10)*Chi15))+(((2*Chi5)*Chi11)*Chi15))-(((((((2*Chi2)*Chi3)*Chi5)*Chi8)*Chi10)*Chi11)*Chi15))+((((Chi2*Chi3)*Chi5)*Chi12)*Chi15))-(((((Chi2*Chi3)*Chi5)*(Chi8^2))*Chi12)*Chi15))-((((((Chi2*Chi3)*Chi5)*Chi8)*Chi9)*Chi13)*Chi15))-((((((Chi2*Chi3)*Chi6)*Chi8)*Chi10)*Chi13)*Chi15))+(((((Chi2*Chi3)*Chi10)*Chi11)*Chi13)*Chi15))+(((((Chi2*Chi3)*Chi8)*Chi12)*Chi13)*Chi15))+((((Chi2*Chi3)*Chi9)*(Chi13^2))*Chi15))-((2*Chi14)*Chi15))+(((((Chi2*Chi3)*Chi8)*Chi10)*Chi14)*Chi15))-((((Chi2*Chi3)*Chi5)*Chi8)*(Chi15^2)))+(((Chi2*Chi3)*Chi13)*(Chi15^2)))+(Chi7*(((((((((Chi2*Chi3)*Chi5)*Chi6)*(Chi8^2))*Chi9)*(1+(Chi10^2)))+(2*((Chi12*((Chi10*Chi11)+Chi15))+(Chi5*(Chi13-(Chi9*((Chi10*Chi11)+Chi15)))))))+(Chi8*((((((2+((((Chi2*Chi3)*Chi6)*(Chi10^3))*Chi11))-(((2*Chi5)*Chi9)*Chi12))+(2*(Chi12^2)))+((Chi2*Chi3)*((((2*Chi9)*Chi14)+(Chi5*((-(Chi9*Chi11))+(Chi12*((Chi6*Chi13)+Chi14)))))+(Chi6*Chi15))))+(((Chi2*Chi3)*Chi10)*((Chi6*Chi11)+(((Chi5*Chi9)-(2*Chi12))*((Chi9*Chi13)+Chi15)))))+((Chi10^2)*(2+((Chi2*Chi3)*((((-2*Chi11)*Chi12)+((2*Chi9)*Chi14))+(Chi6*Chi15))))))))+((Chi2*Chi3)*(((((((-(Chi6*Chi12))-((Chi6*Chi12)*(Chi13^2)))+((Chi12*Chi13)*Chi14))+(Chi11*Chi15))-((Chi10^2)*((Chi6*Chi12)+(Chi11*((Chi9*Chi13)+Chi15)))))+(Chi10*(((Chi11^2)+(Chi12^2))-(Chi15*((Chi9*Chi13)+Chi15)))))+(Chi5*(((((((-2*Chi11)*Chi12)*Chi13)+((Chi10*Chi11)*Chi14))+(Chi9*((-(Chi10*Chi12))+(Chi13*Chi14))))+(Chi14*Chi15))+(Chi6*((Chi9*((1+(Chi10^2))+(Chi13^2)))+(Chi13*((Chi10*Chi11)+Chi15)))))))))))))+((Chi1^2)*((((((((((((((((1+((((Chi2*Chi3)*Chi6)*Chi10)*Chi11))+((((Chi2*Chi3)*Chi6)*Chi8)*Chi12))-(((Chi2*Chi3)*Chi11)*Chi12))+(Chi13^2))+(((((Chi2*Chi3)*Chi6)*Chi10)*Chi11)*(Chi13^2)))+(((((Chi2*Chi3)*Chi6)*Chi8)*Chi12)*(Chi13^2)))-((((Chi2*Chi3)*Chi11)*Chi12)*(Chi13^2)))-((((((Chi2*Chi3)*Chi6)*Chi8)*Chi10)*Chi13)*Chi14))+(Chi14^2))+(((Chi2*Chi3)*Chi6)*Chi15))+((((Chi2*Chi3)*Chi6)*(Chi13^2))*Chi15))-((((Chi2*Chi3)*Chi13)*Chi14)*Chi15))+((Chi7^2)*((((((1+((((Chi2*Chi3)*Chi6)*(Chi10^3))*Chi11))+(Chi12^2))+(((Chi2*Chi3)*Chi9)*Chi14))+(((Chi2*Chi3)*Chi6)*Chi15))+(((Chi2*Chi3)*Chi10)*((Chi6*Chi11)-(Chi12*((Chi9*Chi13)+Chi15)))))+((Chi10^2)*(1+((Chi2*Chi3)*(((-(Chi11*Chi12))+(Chi9*Chi14))+(Chi6*Chi15))))))))+(Chi7*((-2*((Chi10*Chi13)+(Chi12*Chi14)))+((Chi2*Chi3)*(((((((((2*Chi10)*Chi11)*Chi12)*Chi13)-(Chi11*Chi14))+(Chi9*((Chi12*(1+(Chi13^2)))-((Chi10*Chi13)*Chi14))))+((Chi12*Chi13)*Chi15))+((Chi10*Chi14)*Chi15))+(Chi6*(((Chi8*Chi14)+((Chi10^2)*(((-2*Chi11)*Chi13)+(Chi8*Chi14))))-((Chi10*Chi13)*((Chi8*Chi12)+(2*Chi15))))))))))+((Chi5^2)*((((((((1+(Chi11^2))+((((Chi2*Chi3)*Chi6)*(Chi8^3))*Chi12))+(((Chi2*Chi3)*Chi9)*Chi14))+(((Chi2*Chi3)*Chi6)*Chi15))+(((Chi2*Chi3)*Chi8)*((Chi6*Chi12)-(Chi11*((Chi9*Chi13)+Chi15)))))+((Chi8^2)*(1+((Chi2*Chi3)*(((-(Chi11*Chi12))+(Chi9*Chi14))+(Chi6*Chi15))))))+((Chi7^2)*(((1+(Chi9^2))+((((Chi2*Chi3)*Chi6)*Chi9)*Chi13))+((Chi2*Chi3)*((-(Chi11*Chi12))+(Chi6*(((Chi10*Chi11)+(Chi8*Chi12))+Chi15)))))))+(Chi7*(((-2*Chi9)*Chi11)+((Chi2*Chi3)*(((((Chi8*(Chi9^2))*Chi13)+(Chi6*((((1+(Chi8^2))*Chi9)*Chi10)-(Chi11*Chi13))))+(Chi11*Chi14))+(Chi9*((-Chi12)+(Chi8*Chi15))))))))))+(Chi5*((((((-2*(Chi7^2))*Chi9)*Chi12)+((2*Chi7)*(((Chi8*Chi10)+(Chi11*Chi12))+(Chi9*Chi14))))-(2*((Chi8*Chi13)+(Chi11*Chi14))))+((Chi2*Chi3)*((((((((((Chi9*Chi11)+((((2*Chi8)*Chi11)*Chi12)*Chi13))+((Chi9*Chi11)*(Chi13^2)))-(Chi12*Chi14))-(((Chi8*Chi9)*Chi13)*Chi14))+((Chi11*Chi13)*Chi15))+((Chi8*Chi14)*Chi15))+((Chi7^2)*(((((Chi9^2)*Chi10)*Chi13)+(Chi12*Chi14))+(Chi9*((-Chi11)+(Chi10*Chi15))))))-(Chi7*(((((((-(Chi11^2))-(Chi12^2))+((Chi9^2)*(1+(Chi13^2))))+(Chi14^2))+((Chi8*Chi12)*Chi15))+((Chi10*Chi11)*(((2*Chi8)*Chi12)+Chi15)))+(Chi9*((Chi10*((Chi11*Chi13)-((2*Chi8)*Chi14)))+(Chi13*((Chi8*Chi12)+Chi15)))))))+(Chi6*((((((Chi7^2)*(((Chi8*Chi9)*(1+(Chi10^2)))-(Chi12*Chi13)))+(Chi10*Chi14))+((Chi8^2)*(((-2*Chi12)*Chi13)+(Chi10*Chi14))))-((Chi8*Chi13)*((Chi10*Chi11)+(2*Chi15))))+(Chi7*((((-(Chi10*Chi12))+(((Chi8^2)*Chi10)*Chi12))+(Chi13*Chi14))+(Chi8*(((-1+(Chi10^2))*Chi11)+(Chi10*((-(Chi9*Chi13))+(2*Chi15)))))))))))))))))/(X6^4)))/(X4^2)))/(X3^2)))/(X2^2)))/(X1^2)))))",
    "h1": "4*(((-(((((((((((((((((((((((((((((-7-(Chi2^2))-(Chi3^2))-(Chi4^2))-(4*(Chi5^2)))-(Chi8^2))-((4*(Chi5^2))*(Chi8^2)))-(Chi9^2))-((4*(Chi5^2))*(Chi9^2)))-(((4*(Chi5^2))*(Chi8^2))*(Chi9^2)))-(Chi10^2))-(((((4*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))-(Chi11^2))-((4*(Chi5^2))*(Chi11^2)))-((Chi10^2)*(Chi11^2)))+(((4*Chi5)*Chi9)*Chi12))+((((4*Chi5)*(Chi8^2))*Chi9)*Chi12))+((((2*Chi8)*Chi10)*Chi11)*Chi12))-(Chi12^2))-((Chi8^2)*(Chi12^2)))+(((4*Chi5)*Chi8)*Chi13))+((((4*Chi5)*Chi8)*(Chi9^2))*Chi13))+((((2*Chi9)*Chi10)*Chi11)*Chi13))-((((2*Chi8)*Chi9)*Chi12)*Chi13))-(Chi13^2))-((Chi9^2)*(Chi13^2)))+(((4*Chi5)*Chi11)*Chi14))-(Chi14^2))-((Chi1^2)*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-((2*Chi1)*(((((((((((-(Chi5*Chi10))-((((2*(Chi5^2))*Chi8)*Chi9)*Chi11))-((Chi5*Chi10)*(Chi11^2)))+(((Chi5*Chi8)*Chi11)*Chi12))+(((Chi5*Chi9)*Chi11)*Chi13))+(Chi6*(((-(Chi5*(((-((Chi8*Chi10)*Chi11))+Chi12)+((Chi8^2)*Chi12))))+(((-(Chi10*Chi11))+(Chi8*Chi12))*Chi13))+(Chi9*(((1+((2*(Chi5^2))*(1+(Chi8^2))))-(((3*Chi5)*Chi8)*Chi13))+(Chi13^2))))))+((((2*Chi5)*Chi8)*Chi9)*Chi14))+((Chi10*Chi11)*Chi14))-((Chi8*Chi12)*Chi14))-((Chi9*Chi13)*Chi14))+(Chi7*(((((((((Chi5*Chi9)*Chi10)*Chi11)-((Chi10*Chi11)*Chi12))+(Chi8*((((1+((2*(Chi5^2))*(1+(Chi9^2))))+((Chi5*Chi9)*(((2*Chi6)*Chi10)-(3*Chi12))))-((Chi6*Chi10)*Chi12))+(Chi12^2))))-(Chi5*Chi13))-((Chi5*(Chi9^2))*Chi13))+((Chi9*Chi12)*Chi13))+(Chi6*(((((1+(2*(Chi5^2)))+(Chi10^2))*Chi11)-((Chi9*Chi10)*Chi13))-(Chi5*Chi14)))))))))-3))",
    "h2m": {
      "X1": "2*((2*(((((((((((((((((Chi9^2)-(Chi10^2))+(Chi11^2))-((Chi10^2)*(Chi11^2)))+(((2*Chi5)*Chi9)*Chi12))-(Chi12^2))+((Chi8^2)*((1-(((2*Chi5)*Chi9)*Chi12))+(Chi12^2))))-(Chi13^2))+((Chi9^2)*(Chi13^2)))+(((2*Chi5)*Chi11)*Chi14))-(Chi14^2))+((Chi1^2)*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-(((2*Chi10)*Chi11)*Chi15))+(((2*Chi9)*Chi13)*Chi15))-((2*Chi8)*((-(Chi12*((Chi9*Chi13)+Chi15)))+(Chi5*(((-Chi13)+((Chi9^2)*Chi13))+(Chi9*((Chi10*Chi11)+(2*Chi15))))))))+((2*Chi1)*(((-(((Chi5*Chi11)-Chi14)*(((((Chi5*Chi8)*Chi9)-(Chi8*Chi12))-(Chi9*Chi13))-Chi15)))+(Chi6*((Chi9*(((1+((Chi5^2)*(1+(Chi8^2))))-(((2*Chi5)*Chi8)*Chi13))+(Chi13^2)))-(((Chi5*Chi8)-Chi13)*((Chi8*Chi12)+Chi15)))))+(Chi7*(((Chi8*((((1+((Chi5^2)*(1+(Chi9^2))))+((Chi5*Chi9)*((Chi6*Chi10)-(2*Chi12))))-((Chi6*Chi10)*Chi12))+(Chi12^2)))-(((Chi5*Chi9)-Chi12)*((Chi9*Chi13)+Chi15)))+(Chi6*(((1+(Chi5^2))*Chi11)-(Chi10*((Chi9*Chi13)+Chi15)))))))))/(2*X1))))",
      "X2": "2*((2*(((-1/2)*((((((((((((((((((((((((((((((-2*(Chi3^2))+(2*(Chi4^2)))+(Chi8^2))-(Chi9^2))-((((4*Chi5)*Chi7)*Chi8)*Chi10))-(((((4*Chi5)*Chi7)*Chi8)*(Chi9^2))*Chi10))+(Chi10^2))-(((2*Chi7)*Chi9)*Chi11))+(((((2*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))-((((2*Chi7)*Chi9)*(Chi10^2))*Chi11))+(Chi11^2))+((Chi10^2)*(Chi11^2)))-(((2*Chi5)*Chi9)*Chi12))-((((2*Chi5)*(Chi8^2))*Chi9)*Chi12))+(((((2*Chi7)*Chi8)*Chi9)*Chi10)*Chi12))-((((4*Chi5)*Chi7)*Chi11)*Chi12))-((((2*Chi8)*Chi10)*Chi11)*Chi12))+(Chi12^2))+((Chi8^2)*(Chi12^2)))+(((2*Chi5)*Chi8)*Chi13))+((((2*Chi5)*Chi8)*(Chi9^2))*Chi13))+(((2*Chi7)*Chi10)*Chi13))+((((2*Chi7)*(Chi9^2))*Chi10)*Chi13))-(Chi13^2))-((Chi9^2)*(Chi13^2)))+(((2*Chi5)*Chi11)*Chi14))+(((2*Chi7)*Chi12)*Chi14))-(Chi14^2))-((Chi1^2)*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-((2*Chi1)*((((Chi5^2)*((Chi7*((Chi8*(1+(Chi9^2)))+(Chi6*Chi11)))+(Chi9*((Chi6*(1+(Chi8^2)))-(Chi8*Chi11)))))+(Chi9*((Chi6*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2)))-(((Chi7*Chi10)-Chi13)*((Chi7*Chi12)-Chi14)))))+(Chi5*((((Chi7^2)*(((1+(Chi9^2))*Chi10)+(Chi6*Chi12)))+(Chi9*(((((-2*Chi6)*Chi8)*Chi13)+(Chi11*Chi13))+(Chi8*Chi14))))-(Chi7*((((Chi9*((Chi10*Chi11)+(Chi8*Chi12)))+Chi13)+((Chi9^2)*Chi13))+(Chi6*((((-2*Chi8)*Chi9)*Chi10)+Chi14))))))))))/X2)))",
      "X3": "2*((2*(((((((((((((((((((((((((((((((Chi3^2)-(Chi4^2))+(Chi8^2))-(Chi9^2))-((((4*Chi5)*Chi7)*Chi8)*Chi10))-(((((4*Chi5)*Chi7)*Chi8)*(Chi9^2))*Chi10))+(Chi10^2))-(((2*Chi7)*Chi9)*Chi11))+(((((2*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))-((((2*Chi7)*Chi9)*(Chi10^2))*Chi11))+(Chi11^2))+((Chi10^2)*(Chi11^2)))-(((2*Chi5)*Chi9)*Chi12))-((((2*Chi5)*(Chi8^2))*Chi9)*Chi12))+(((((2*Chi7)*Chi8)*Chi9)*Chi10)*Chi12))-((((4*Chi5)*Chi7)*Chi11)*Chi12))-((((2*Chi8)*Chi10)*Chi11)*Chi12))+(Chi12^2))+((Chi8^2)*(Chi12^2)))+(((2*Chi5)*Chi8)*Chi13))+((((2*Chi5)*Chi8)*(Chi9^2))*Chi13))+(((2*Chi7)*Chi10)*Chi13))+((((2*Chi7)*(Chi9^2))*Chi10)*Chi13))-(Chi13^2))-((Chi9^2)*(Chi13^2)))+(((2*Chi5)*Chi11)*Chi14))+(((2*Chi7)*Chi12)*Chi14))-(Chi14^2))-((Chi1^2)*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-((2*Chi1)*((((Chi5^2)*((Chi7*((Chi8*(1+(Chi9^2)))+(Chi6*Chi11)))+(Chi9*((Chi6*(1+(Chi8^2)))-(Chi8*Chi11)))))+(Chi9*((Chi6*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2)))-(((Chi7*Chi10)-Chi13)*((Chi7*Chi12)-Chi14)))))+(Chi5*((((Chi7^2)*(((1+(Chi9^2))*Chi10)+(Chi6*Chi12)))+(Chi9*(((((-2*Chi6)*Chi8)*Chi13)+(Chi11*Chi13))+(Chi8*Chi14))))-(Chi7*((((Chi9*((Chi10*Chi11)+(Chi8*Chi12)))+Chi13)+((Chi9^2)*Chi13))+(Chi6*((((-2*Chi8)*Chi9)*Chi10)+Chi14)))))))))/X3)))",
      "X4": "2*((2*((((((((((((((((((((((((((((((((-2*(Chi2^2))+(Chi3^2))+(Chi4^2))+(Chi8^2))-(Chi9^2))+((((4*Chi5)*Chi6)*Chi9)*Chi10))+(((((4*Chi5)*Chi6)*(Chi8^2))*Chi9)*Chi10))-(Chi10^2))+(((2*Chi6)*Chi8)*Chi11))-(((((2*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))+((((2*Chi6)*Chi8)*(Chi10^2))*Chi11))-(Chi11^2))-((Chi10^2)*(Chi11^2)))-(((2*Chi5)*Chi9)*Chi12))-((((2*Chi5)*(Chi8^2))*Chi9)*Chi12))-(((2*Chi6)*Chi10)*Chi12))-((((2*Chi6)*(Chi8^2))*Chi10)*Chi12))+(Chi12^2))+((Chi8^2)*(Chi12^2)))+(((2*Chi5)*Chi8)*Chi13))+((((2*Chi5)*Chi8)*(Chi9^2))*Chi13))-(((((2*Chi6)*Chi8)*Chi9)*Chi10)*Chi13))+((((4*Chi5)*Chi6)*Chi11)*Chi13))+((((2*Chi9)*Chi10)*Chi11)*Chi13))-(Chi13^2))-((Chi9^2)*(Chi13^2)))-(((2*Chi5)*Chi11)*Chi14))-(((2*Chi6)*Chi13)*Chi14))+(Chi14^2))+((Chi1^2)*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))+((2*Chi1)*((Chi7*((Chi8*(((((1+((Chi5^2)*(1+(Chi9^2))))+((Chi6^2)*(1+(Chi10^2))))+(((2*Chi5)*Chi9)*((Chi6*Chi10)-Chi12)))-(((2*Chi6)*Chi10)*Chi12))+(Chi12^2)))+((Chi5*Chi6)*(((Chi5*Chi11)+(Chi6*Chi13))-Chi14))))+((((Chi5*Chi9)+(Chi6*Chi10))-Chi12)*((Chi5*((Chi6*(1+(Chi8^2)))-(Chi8*Chi11)))+(Chi8*((-(Chi6*Chi13))+Chi14)))))))/X4)))",
      "X5": "2*((2*((((((((((((((((((((((((((((((((-4*(Chi2^2))+(2*(Chi3^2)))+(2*(Chi4^2)))-(3*(Chi8^2)))+(3*(Chi9^2)))-((((12*Chi5)*Chi6)*Chi9)*Chi10))-(((((12*Chi5)*Chi6)*(Chi8^2))*Chi9)*Chi10))+(3*(Chi10^2)))-(((6*Chi6)*Chi8)*Chi11))+(((((6*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))-((((6*Chi6)*Chi8)*(Chi10^2))*Chi11))+(3*(Chi11^2)))+((3*(Chi10^2))*(Chi11^2)))+(((6*Chi5)*Chi9)*Chi12))+((((6*Chi5)*(Chi8^2))*Chi9)*Chi12))+(((6*Chi6)*Chi10)*Chi12))+((((6*Chi6)*(Chi8^2))*Chi10)*Chi12))-(3*(Chi12^2)))-((3*(Chi8^2))*(Chi12^2)))-(((6*Chi5)*Chi8)*Chi13))-((((6*Chi5)*Chi8)*(Chi9^2))*Chi13))+(((((6*Chi6)*Chi8)*Chi9)*Chi10)*Chi13))-((((12*Chi5)*Chi6)*Chi11)*Chi13))-((((6*Chi9)*Chi10)*Chi11)*Chi13))+(3*(Chi13^2)))+((3*(Chi9^2))*(Chi13^2)))+(((6*Chi5)*Chi11)*Chi14))+(((6*Chi6)*Chi13)*Chi14))-(3*(Chi14^2)))-((3*(Chi1^2))*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-((6*Chi1)*((Chi7*((Chi8*(((((1+((Chi5^2)*(1+(Chi9^2))))+((Chi6^2)*(1+(Chi10^2))))+(((2*Chi5)*Chi9)*((Chi6*Chi10)-Chi12)))-(((2*Chi6)*Chi10)*Chi12))+(Chi12^2)))+((Chi5*Chi6)*(((Chi5*Chi11)+(Chi6*Chi13))-Chi14))))+((((Chi5*Chi9)+(Chi6*Chi10))-Chi12)*((Chi5*((Chi6*(1+(Chi8^2)))-(Chi8*Chi11)))+(Chi8*((-(Chi6*Chi13))+Chi14)))))))/(2*X5))))",
      "X6": "2*((2*((((((((((((((((((((((((((((((-4*(Chi2^2))-(4*(Chi3^2)))-(4*(Chi4^2)))+(12*(Chi5^2)))+(3*(Chi8^2)))+((12*(Chi5^2))*(Chi8^2)))+(3*(Chi9^2)))+((12*(Chi5^2))*(Chi9^2)))+(((12*(Chi5^2))*(Chi8^2))*(Chi9^2)))+(3*(Chi10^2)))+(((((12*Chi5)*Chi8)*Chi9)*Chi10)*Chi11))+(3*(Chi11^2)))+((12*(Chi5^2))*(Chi11^2)))+((3*(Chi10^2))*(Chi11^2)))-(((12*Chi5)*Chi9)*Chi12))-((((12*Chi5)*(Chi8^2))*Chi9)*Chi12))-((((6*Chi8)*Chi10)*Chi11)*Chi12))+(3*(Chi12^2)))+((3*(Chi8^2))*(Chi12^2)))-(((12*Chi5)*Chi8)*Chi13))-((((12*Chi5)*Chi8)*(Chi9^2))*Chi13))-((((6*Chi9)*Chi10)*Chi11)*Chi13))+((((6*Chi8)*Chi9)*Chi12)*Chi13))+(3*(Chi13^2)))+((3*(Chi9^2))*(Chi13^2)))-(((12*Chi5)*Chi11)*Chi14))+(3*(Chi14^2)))+((3*(Chi1^2))*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))+((6*Chi1)*(((((((((((-(Chi5*Chi10))-((((2*(Chi5^2))*Chi8)*Chi9)*Chi11))-((Chi5*Chi10)*(Chi11^2)))+(((Chi5*Chi8)*Chi11)*Chi12))+(((Chi5*Chi9)*Chi11)*Chi13))+(Chi6*(((-(Chi5*(((-((Chi8*Chi10)*Chi11))+Chi12)+((Chi8^2)*Chi12))))+(((-(Chi10*Chi11))+(Chi8*Chi12))*Chi13))+(Chi9*(((1+((2*(Chi5^2))*(1+(Chi8^2))))-(((3*Chi5)*Chi8)*Chi13))+(Chi13^2))))))+((((2*Chi5)*Chi8)*Chi9)*Chi14))+((Chi10*Chi11)*Chi14))-((Chi8*Chi12)*Chi14))-((Chi9*Chi13)*Chi14))+(Chi7*(((((((((Chi5*Chi9)*Chi10)*Chi11)-((Chi10*Chi11)*Chi12))+(Chi8*((((1+((2*(Chi5^2))*(1+(Chi9^2))))+((Chi5*Chi9)*(((2*Chi6)*Chi10)-(3*Chi12))))-((Chi6*Chi10)*Chi12))+(Chi12^2))))-(Chi5*Chi13))-((Chi5*(Chi9^2))*Chi13))+((Chi9*Chi12)*Chi13))+(Chi6*(((((1+(2*(Chi5^2)))+(Chi10^2))*Chi11)-((Chi9*Chi10)*Chi13))-(Chi5*Chi14))))))))/(2*X6))))",
      "Chi1": "2*((2*((((((((((((((((((((((-(Chi6*Chi9))-(((2*(Chi5^2))*Chi6)*Chi9))-((((2*(Chi5^2))*Chi6)*(Chi8^2))*Chi9))+(Chi5*Chi10))+((((2*(Chi5^2))*Chi8)*Chi9)*Chi11))-((((Chi5*Chi6)*Chi8)*Chi10)*Chi11))+((Chi5*Chi10)*(Chi11^2)))+((Chi5*Chi6)*Chi12))+(((Chi5*Chi6)*(Chi8^2))*Chi12))-(((Chi5*Chi8)*Chi11)*Chi12))+(((((3*Chi5)*Chi6)*Chi8)*Chi9)*Chi13))-(((Chi5*Chi9)*Chi11)*Chi13))+(((Chi6*Chi10)*Chi11)*Chi13))-(((Chi6*Chi8)*Chi12)*Chi13))-((Chi6*Chi9)*(Chi13^2)))-((((2*Chi5)*Chi8)*Chi9)*Chi14))-((Chi10*Chi11)*Chi14))+((Chi8*Chi12)*Chi14))+((Chi9*Chi13)*Chi14))-(Chi1*((((((((1+(Chi7^2))+((Chi5^2)*(((((1+((Chi6^2)*((1+(Chi7^2))+(Chi8^2))))+((Chi7^2)*(1+(Chi9^2))))+(((2*Chi6)*Chi8)*((Chi7*Chi9)-Chi11)))-(((2*Chi7)*Chi9)*Chi11))+(Chi11^2))))+((Chi7^2)*(Chi12^2)))+((Chi6^2)*(((1+((Chi7^2)*(1+(Chi10^2))))-(((2*Chi7)*Chi10)*Chi13))+(Chi13^2))))-(((2*Chi6)*((Chi7*Chi10)-Chi13))*((Chi7*Chi12)-Chi14)))-(((2*Chi7)*Chi12)*Chi14))+(Chi14^2))+(((2*Chi5)*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))-(Chi7*(((((((((Chi5*Chi9)*Chi10)*Chi11)-((Chi10*Chi11)*Chi12))+(Chi8*((((1+((2*(Chi5^2))*(1+(Chi9^2))))+((Chi5*Chi9)*(((2*Chi6)*Chi10)-(3*Chi12))))-((Chi6*Chi10)*Chi12))+(Chi12^2))))-(Chi5*Chi13))-((Chi5*(Chi9^2))*Chi13))+((Chi9*Chi12)*Chi13))+(Chi6*(((((1+(2*(Chi5^2)))+(Chi10^2))*Chi11)-((Chi9*Chi10)*Chi13))-(Chi5*Chi14))))))/2)))",
      "Chi2": "2*((2*(Chi2/2)))",
      "Chi3": "2*((2*(Chi3/2)))",
      "Chi4": "2*((2*(Chi4/2)))",
      "Chi5": "2*((2*(((((((((((Chi8*Chi9)*Chi10)*Chi11)+(Chi5*((2*(((1+(Chi9^2))+((Chi8^2)*(1+(Chi9^2))))+(Chi11^2)))+(Chi1*((Chi7*((Chi8*(1+(Chi9^2)))+(Chi6*Chi11)))+(Chi9*((Chi6*(1+(Chi8^2)))-(Chi8*Chi11))))))))-(Chi9*Chi12))-(((Chi8^2)*Chi9)*Chi12))-(Chi8*Chi13))-((Chi8*(Chi9^2))*Chi13))-(Chi11*Chi14))+(((Chi1*Chi8)*Chi9)*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))/2)))",
      "Chi6": "2*((2*(((((((((Chi8*Chi11)+((Chi8*(Chi10^2))*Chi11))-(Chi10*Chi12))-(((Chi8^2)*Chi10)*Chi12))-(((Chi8*Chi9)*Chi10)*Chi13))+((2*Chi5)*((((1+(Chi8^2))*Chi9)*Chi10)+(Chi11*Chi13))))-(Chi13*Chi14))+(Chi1*((Chi6*((Chi7*((Chi8*(1+(Chi10^2)))+(Chi5*Chi13)))+(Chi10*((Chi5*(1+(Chi8^2)))-(Chi8*Chi13)))))+((Chi8*Chi10)*(((Chi5*((Chi7*Chi9)-Chi11))-(Chi7*Chi12))+Chi14)))))/2)))",
      "Chi7": "2*((2*(((((((((Chi9*Chi11)+((Chi9*(Chi10^2))*Chi11))-(((Chi8*Chi9)*Chi10)*Chi12))+((2*Chi5)*(((Chi8*(1+(Chi9^2)))*Chi10)+(Chi11*Chi12))))-(Chi10*Chi13))-(((Chi9^2)*Chi10)*Chi13))-(Chi12*Chi14))+(Chi1*((Chi6*((Chi7*((Chi9*(1+(Chi10^2)))+(Chi5*Chi12)))+((Chi9*Chi10)*((Chi5*Chi8)-Chi13))))+(Chi10*((Chi5*((Chi7*(1+(Chi9^2)))-(Chi9*Chi11)))+(Chi9*((-(Chi7*Chi12))+Chi14)))))))/2)))",
      "Chi8": "2*((2*((((Chi8*((-1+(((2*Chi5)*Chi9)*Chi12))-(Chi12^2)))+(Chi12*((Chi10*Chi11)-(Chi9*Chi13))))+(Chi1*((Chi7*(((-1+((Chi5*Chi9)*Chi12))+((Chi6*Chi10)*Chi12))-(Chi12^2)))+(Chi12*(((Chi5*((Chi6*Chi8)-Chi11))-(Chi6*Chi13))+Chi14)))))/2)))",
      "Chi9": "2*((2*((((((Chi10*Chi11)-(Chi8*Chi12))*Chi13)+(Chi9*((-1+(((2*Chi5)*Chi8)*Chi13))-(Chi13^2))))+(Chi1*((Chi6*(((-1+((Chi5*Chi8)*Chi13))+((Chi7*Chi10)*Chi13))-(Chi13^2)))+(Chi13*(((Chi5*((Chi7*Chi9)-Chi11))-(Chi7*Chi12))+Chi14)))))/2)))",
      "Chi10": "2*((2*((((Chi10*(1+(Chi11^2)))+(Chi11*(((((2*Chi5)*Chi8)*Chi9)-(Chi8*Chi12))-(Chi9*Chi13))))+(Chi1*((Chi5*(((-1+((Chi6*Chi8)*Chi11))+((Chi7*Chi9)*Chi11))-(Chi11^2)))+(Chi11*(((-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))))/2)))",
      "Chi11": "2*((2*(((-((Chi1*Chi6)*Chi7))-Chi11)/2)))",
      "Chi12": "2*((2*((((-((Chi1*Chi5)*Chi6))-((2*Chi5)*Chi9))+Chi12)/2)))",
      "Chi13": "2*((2*((((-((Chi1*Chi5)*Chi7))-((2*Chi5)*Chi8))+Chi13)/2)))",
      "Chi14": "2*((2*((((-(((Chi1*Chi5)*Chi6)*Chi7))-((2*Chi5)*Chi11))+Chi14)/2)))",
      "Chi15": "2*((2*((((((((2*Chi5)*Chi8)*Chi9)+(Chi10*Chi11))-(Chi8*Chi12))-(Chi9*Chi13))+(Chi1*((((Chi5*(((Chi6*Chi8)+(Chi7*Chi9))-Chi11))-(Chi7*Chi12))+(Chi6*((Chi7*Chi10)-Chi13)))+Chi14)))/2)))"
    }
  }
}


==> anc/scaling_backgrounds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     62286,       1568]
NotebookOptionsPosition[     59351,       1508]
NotebookOutlinePosition[     59821,       1526]
CellTagsIndexPosition[     59778,       1523]
WindowTitle->Scaling backgrounds: compact spectra
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Scaling backgrounds: spectra and reproducible backgrounds", "Title",ExpressionUUID->"1d9bf42c-3a83-b641-9e87-37f0b277ca73"],

Cell["\<\
Warning: Keep this notebook beside its three data JSON files. Evaluate the \
two initialisation cells, in order, to import all data and define every \
function. 

The notebook imports the following files:
- scaling_backgrounds.json supplies the catalogue, supersymmetry, symmetry, g \
L_AdS, eta, mass spectra and BF stability. 
- model_22_scalars.json supplies the ordered 22 scalar fields and explicit \
expressions for V, h1 and h2m. 
- backgrounds_22_scalars.json supplies their numerical values in the field \
order defined by model_22_scalars.json. \[LineSeparator]
The database contains the 78 currently known scale covariant background with \
an Index running from 1 to 78 in descending order of g L_AdS. Each background \
has an additional label Zxxxxxx using the first six digits after the decimal \
point in the numeric value of g L_AdS, without rounding.

The JSON field L_AdS stores g L_AdS from Eq. (6), evaluated at g=1. For d=3 \
and k=-2. The catalogue, background values, labels and equations all use the \
same scalar frame.

The running scalar obeys varphi_new=varphi_previous/2. In the supplied JSON, \
h1 is already multiplied by 4 and every h2m by 2; import them directly. The \
profile is varphi(r)=-eta r/(2 L_AdS), or varphi(z)=(eta/2) log(z/L_AdS), \
with z=L_AdS exp(-r/L_AdS). The reference slice varphi=0, eta, g L_AdS and \
mass spectra are unchanged. At the SO(7)/D2 point, h1=16 gives eta=1/3.

Definitions (all functions accept an index or label):
- fields lists all 22 scalars. 
- GetBackground[x] returns their numerical values in fields order. 
- ListBackgrounds[] displays Index, Label, g LAdS, eta, Continuous symmetry \
group, Discrete symmetry group, SUSY and BF stable for all backgrounds. \
Optional arguments \[OpenCurlyDoubleQuote]SUSY\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]BF_stable\[CloseCurlyDoubleQuote] restrict to the \
relevant subset of backgrounds.
- indexForLabel[\"Z666666\"] returns the index for that \
label.\[LineSeparator]- label[i] returns the label for that index.
- AdSLength[i], etaValue[i], supersymmetry[i] and globalSymmetry[i] read the \
corresponding catalogue quantities.
- scalingEquations defines the third line of Eq. (6), with d=3 and k=-2, \
differentiated with respect to the 21 shape fields.
- backgroundEquations eliminates eta and LAdS using the first two lines. The \
running varphi is included in fields and is set to zero in the tabulated \
reference slice. 
- BackgroundRules[x] gives field substitutions.
- BFStable[x] returns a Boolean; \[LineSeparator]- continuousSymmetryGroup[x] \
returns the continuous group name; \[LineSeparator]- discreteSymmetryGroup[x] \
returns the identified discrete symmetry modulo the connected continuous \
group H0.
- MassSpectrum[x, sector] returns numerical levels with multiplicities and \
their definitions.  The displayed values give M^2L^2 for bosonic fluctuations \
and M L for fermionic fluctuations.
- BackgroundSummary[x] returns the key properties as an association; \
\[LineSeparator]- BackgroundTableData[] returns these associations for all \
backgrounds.
- BackgroundResidual[x] returns the 21 shape-equation residuals. \
\[LineSeparator]- CheckBackground[x] also checks the first two lines of Eq. \
(6), returning the largest absolute residual and Below threshold only when it \
is strictly below 10^-10. \[LineSeparator]- CheckAllBackgrounds[] displays \
these checks for all backgrounds.

Discrete symmetries are verified subgroup results modulo H0, without a \
completeness claim or an implied direct product with H0. D8 denotes the \
dihedral group of order 8; None found means no additional component was found \
within the search performed, and does not assert its absence. \
\>", "Abstract",
 CellChangeTimes->{{3.9988025877246933`*^9, 3.998802665383087*^9}, {
   3.9988029533640327`*^9, 3.9988029636521797`*^9}, {3.998982297903219*^9, 
   3.9989823041095047`*^9}, {3.998982446944971*^9, 3.998982673747984*^9}, 
   3.9989828256090584`*^9},ExpressionUUID->"df26af14-08c8-47df-a845-\
cf5cfc971f16"],

Cell[CellGroupData[{

Cell["\<\
Initialisation (Run, do not edit. This can take up to ~30 seconds)\
\>", "Section",
 CellChangeTimes->{{3.9989643823385696`*^9, 3.9989643824021626`*^9}, {
  3.9989696379782734`*^9, 3.998969642836666*^9}, {3.998982273151596*^9, 
  3.9989822943701687`*^9}},ExpressionUUID->"7298ba20-eb47-b342-bf83-\
a99ab2a1dee9"],

Cell["\<\
Evaluate the initialisation cells to import all three database files and \
define every function. Reevaluate them after replacing data files. \
\>", "Text",
 CellChangeTimes->{{3.998964374034109*^9, 
  3.9989644082289257`*^9}},ExpressionUUID->"e95ee4a4-0352-024b-8516-\
65306890a898"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"\"\<Global`radius\>\"", ",", " ", "\"\<Global`ModelRadius\>\""}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "data", ",", " ", "solutions", ",", " ", "solutionCount", ",", " ", 
    "solutionLabels", ",", " ", "solutionIndices", ",", " ", "solutionIndex", 
    ",", "spectrumDefinitions", ",", " ", "sectorNames", ",", " ", 
    "datasetDirectory", ",", " ", "datasetPath", ",", " ", "importData", ",", 
    " ", "requireData", ",", "parseNumber", ",", " ", "readNumber", ",", " ", 
    "numericalValue", ",", " ", "finiteNumberQ", ",", " ", "numericRecord", ",",
     "solutionRecord", ",", " ", "withSolution", ",", "  ", "MassSpectrum", ",",
     "index", ",", " ", "label", ",", " ", "indexForLabel", ",", " ", 
    "massQuantities", ",", " ", "AdSLength", ",", " ", "etaValue", ",", 
    "supersymmetry", ",", " ", "globalSymmetry", ",", " ", "symmetryGroup", ",",
     " ", "discreteSymmetryGroup", ",", " ", "BFStable", ",", 
    "BackgroundSummary", ",", " ", "BackgroundTableData", ",", " ", 
    "ListBackgrounds"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datasetDirectory", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"StringQ", "[", "$ScalingBackgroundsNotebookDirectory", "]"}], ",",
      "$ScalingBackgroundsNotebookDirectory", ",", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", "$Failed"}], "]"}],
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"requireData", "[", 
    RowBox[{"condition_", ",", " ", "name_"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"TrueQ", "[", "condition", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Failure", "[", 
        RowBox[{"name", ",", " ", 
         RowBox[{"<|", "|>"}]}], "]"}], "]"}], ";", " ", 
      RowBox[{"Abort", "[", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{"StringQ", "[", "datasetDirectory", "]"}], ",", 
    " ", "\"\<OpenNotebookBesideDataFiles\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"importData", "[", "name_String", "]"}], " ", ":=", " ", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Check", "[", 
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{"datasetDirectory", ",", " ", "name"}], "}"}], "]"}], ",", 
        " ", "\"\<RawJSON\>\""}], "]"}], ",", " ", "$Failed"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datasetPath", " ", "=", " ", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "datasetDirectory", ",", " ", "\"\<scaling_backgrounds.json\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"data", " ", "=", " ", 
   RowBox[{"importData", "[", "\"\<scaling_backgrounds.json\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociationQ", "[", "data", "]"}], " ", "&&", " ", 
     RowBox[{"ListQ", "[", 
      RowBox[{"data", "[", "\"\<solutions\>\"", "]"}], "]"}], " ", "&&", 
     RowBox[{"AssociationQ", "[", 
      RowBox[{"data", "[", "\"\<spectrum_definitions\>\"", "]"}], "]"}]}], ",",
     " ", "\"\<CatalogueImportFailed\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sectorNames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<scalars\>\"", ",", " ", "\"\<spin_one_half\>\"", ",", 
     " ", "\"\<vectors\>\"", ",", " ", "\"\<spin_three_halves\>\"", ",", 
     " ", "\"\<spin_two\>\""}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"spectrumDefinitions", " ", "=", " ", 
   RowBox[{"data", "[", "\"\<spectrum_definitions\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutionCount", " ", "=", " ", 
   RowBox[{"Length", "[", 
    RowBox[{"data", "[", "\"\<solutions\>\"", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutionLabels", " ", "=", " ", 
   RowBox[{"Lookup", "[", 
    RowBox[{
     RowBox[{"data", "[", "\"\<solutions\>\"", "]"}], ",", 
     " ", "\"\<label\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutionIndices", " ", "=", " ", 
   RowBox[{"Lookup", "[", 
    RowBox[{
     RowBox[{"data", "[", "\"\<solutions\>\"", "]"}], ",", 
     " ", "\"\<index\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"solutionCount", " ", ">", " ", "0"}], " ", "&&", " ", 
     RowBox[{"solutionCount", " ", "===", " ", 
      RowBox[{"data", "[", "\"\<solution_count\>\"", "]"}]}], " ", "&&", 
     RowBox[{"DuplicateFreeQ", "[", "solutionLabels", "]"}], " ", "&&", " ", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"solutionLabels", ",", " ", "StringQ"}], "]"}], " ", "&&", 
     RowBox[{"solutionIndices", " ", "===", " ", 
      RowBox[{"Range", "[", "solutionCount", "]"}]}], " ", "&&", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"Keys", "[", "spectrumDefinitions", "]"}], "]"}], " ", "===", 
      " ", 
      RowBox[{"Sort", "[", "sectorNames", "]"}]}]}], ",", 
    " ", "\"\<UnexpectedCatalogueShape\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutionIndex", " ", "=", " ", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{"solutionLabels", " ", "->", " ", "solutionIndices"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"parseNumber", " ", "=", " ", 
   RowBox[{"Interpreter", "[", "\"\<Number\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"finiteNumberQ", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"NumberQ", "[", "x", "]"}], " ", "&&", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{
      "Indeterminate", " ", "|", " ", "ComplexInfinity", " ", "|", " ", 
       RowBox[{"_", "DirectedInfinity"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"readNumber", "[", "s_String", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"value", " ", "=", " ", 
       RowBox[{"parseNumber", "[", "s", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"finiteNumberQ", "[", "value", "]"}], " ", "&&", " ", 
        RowBox[{"TrueQ", "[", 
         RowBox[{
          RowBox[{"Im", "[", "value", "]"}], " ", "==", " ", "0"}], "]"}]}], ",",
        " ", 
       RowBox[{"N", "[", 
        RowBox[{"value", ",", " ", "MachinePrecision"}], "]"}], ",", 
       RowBox[{"Failure", "[", 
        RowBox[{"\"\<InvalidNumericalValue\>\"", ",", " ", 
         RowBox[{"<|", 
          RowBox[{"\"\<Input\>\"", " ", "->", " ", "s"}], "|>"}]}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"readNumber", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"Failure", "[", 
    RowBox[{"\"\<ExpectedDecimalString\>\"", ",", " ", 
     RowBox[{"<|", 
      RowBox[{"\"\<Input\>\"", " ", "->", " ", "x"}], "|>"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numericalValue", "[", "v_Association", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"re", " ", "=", " ", 
        RowBox[{"readNumber", "[", 
         RowBox[{"v", "[", "\"\<re\>\"", "]"}], "]"}]}], ",", " ", 
       RowBox[{"im", " ", "=", " ", 
        RowBox[{"readNumber", "[", 
         RowBox[{"v", "[", "\"\<im\>\"", "]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"finiteNumberQ", "[", "re", "]"}], " ", "&&", " ", 
        RowBox[{"finiteNumberQ", "[", "im", "]"}]}], ",", " ", 
       RowBox[{"re", " ", "+", " ", 
        RowBox[{"I", " ", "im"}]}], ",", 
       RowBox[{"Failure", "[", 
        RowBox[{"\"\<InvalidComplexValue\>\"", ",", " ", 
         RowBox[{"<|", 
          RowBox[{"\"\<Input\>\"", " ", "->", " ", "v"}], "|>"}]}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numericRecord", "[", "record_Association", "]"}], " ", ":=", 
   RowBox[{"Join", "[", 
    RowBox[{"record", ",", " ", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<L_AdS\>\"", " ", "->", " ", 
        RowBox[{"readNumber", "[", 
         RowBox[{"record", "[", "\"\<L_AdS\>\"", "]"}], "]"}]}], ",", " ", 
       RowBox[{"\"\<eta\>\"", " ", "->", " ", 
        RowBox[{"readNumber", "[", 
         RowBox[{"record", "[", "\"\<eta\>\"", "]"}], "]"}]}], ",", 
       RowBox[{"\"\<masses\>\"", " ", "->", " ", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{"sector", ",", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"sector", ",", " ", 
              RowBox[{"<|", 
               RowBox[{"\"\<levels\>\"", " ", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Join", "[", 
                    RowBox[{"#", ",", " ", 
                    RowBox[{"<|", 
                    RowBox[{"\"\<value\>\"", " ", "->", " ", 
                    RowBox[{"numericalValue", "[", 
                    RowBox[{"#", "[", "\"\<value\>\"", "]"}], "]"}]}], 
                    "|>"}]}], "]"}], " ", "&"}], " ", "/@", " ", 
                  RowBox[{"sector", "[", "\"\<levels\>\"", "]"}]}], ")"}]}], 
               "|>"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"record", "[", "\"\<masses\>\"", "]"}]}], "]"}]}]}], 
      "|>"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutions", " ", "=", " ", 
   RowBox[{"numericRecord", " ", "/@", " ", 
    RowBox[{"data", "[", "\"\<solutions\>\"", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"VectorQ", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"solutions", ",", " ", "\"\<L_AdS\>\""}], "]"}], ",", " ", 
         RowBox[{"Lookup", "[", 
          RowBox[{"solutions", ",", " ", "\"\<eta\>\""}], "]"}]}], "]"}], ",",
        " ", "finiteNumberQ"}], "]"}], " ", "&&", 
     RowBox[{"And", " ", "@@", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", " ", ">", " ", "0"}], " ", "&"}], " ", "/@", " ", 
        RowBox[{"Lookup", "[", 
         RowBox[{"solutions", ",", " ", "\"\<L_AdS\>\""}], "]"}]}], ")"}]}], 
     " ", "&&", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"-", 
       RowBox[{"Lookup", "[", 
        RowBox[{"solutions", ",", " ", "\"\<L_AdS\>\""}], "]"}]}], "]"}], " ",
      "&&", 
     RowBox[{"And", " ", "@@", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"True", ",", " ", "False"}], "}"}], ",", " ", "#"}], 
          "]"}], " ", "&"}], " ", "/@", " ", 
        RowBox[{"Lookup", "[", 
         RowBox[{"solutions", ",", " ", "\"\<BF stability\>\""}], "]"}]}], 
       ")"}]}]}], ",", "\"\<InvalidCatalogueNumericalData\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{"And", " ", "@@", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"sector", " ", "=", " ", 
            RowBox[{
             RowBox[{"record", "[", "\"\<masses\>\"", "]"}], "[", "name", 
             "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"VectorQ", "[", 
            RowBox[{
             RowBox[{"Lookup", "[", 
              RowBox[{
               RowBox[{"sector", "[", "\"\<levels\>\"", "]"}], ",", 
               " ", "\"\<value\>\""}], "]"}], ",", " ", "finiteNumberQ"}], 
            "]"}], " ", "&&", 
           RowBox[{"VectorQ", "[", 
            RowBox[{
             RowBox[{"Lookup", "[", 
              RowBox[{
               RowBox[{"sector", "[", "\"\<levels\>\"", "]"}], ",", 
               " ", "\"\<multiplicity\>\""}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"IntegerQ", "[", "#", "]"}], " ", "&&", " ", 
                RowBox[{"#", " ", ">", " ", "0"}]}], ")"}], " ", "&"}]}], 
            "]"}], " ", "&&", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"Lookup", "[", 
              RowBox[{
               RowBox[{"sector", "[", "\"\<levels\>\"", "]"}], ",", 
               " ", "\"\<multiplicity\>\""}], "]"}], "]"}], " ", "===", " ", 
            RowBox[{
            "sector", "[", "\"\<physical_field_count\>\"", "]"}]}]}]}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"record", ",", " ", "solutions"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"name", ",", " ", "sectorNames"}], "}"}]}], "]"}], "]"}]}], ",",
     " ", "\"\<InvalidSpectrumData\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solutionRecord", "[", "x_Integer", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"1", " ", "<=", " ", "x", " ", "<=", " ", "solutionCount"}], ",",
      " ", 
     RowBox[{"solutions", "[", 
      RowBox[{"[", "x", "]"}], "]"}], ",", 
     RowBox[{"Failure", "[", 
      RowBox[{"\"\<BackgroundIndexOutOfRange\>\"", ",", " ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Index\>\"", " ", "->", " ", "x"}], ",", " ", 
         RowBox[{"\"\<Count\>\"", " ", "->", " ", "solutionCount"}]}], 
        "|>"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solutionRecord", "[", "x_String", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", " ", "=", " ", 
       RowBox[{"Lookup", "[", 
        RowBox[{"solutionIndex", ",", " ", "x", ",", " ", 
         RowBox[{"Missing", "[", "\"\<NotFound\>\"", "]"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MissingQ", "[", "i", "]"}], ",", " ", 
       RowBox[{"Failure", "[", 
        RowBox[{"\"\<UnknownBackground\>\"", ",", " ", 
         RowBox[{"<|", 
          RowBox[{"\"\<Label\>\"", " ", "->", " ", "x"}], "|>"}]}], "]"}], ",",
        " ", 
       RowBox[{"solutions", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solutionRecord", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"Failure", "[", 
    RowBox[{"\"\<BackgroundRequiresIndexOrLabel\>\"", ",", " ", 
     RowBox[{"<|", 
      RowBox[{"\"\<Input\>\"", " ", "->", " ", "x"}], "|>"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"withSolution", "[", 
    RowBox[{"x_", ",", " ", "function_"}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"record", " ", "=", " ", 
       RowBox[{"solutionRecord", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FailureQ", "[", "record", "]"}], ",", " ", "record", ",", " ", 
       RowBox[{"function", "[", "record", "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"index", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<index\>\"", "]"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"label", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<label\>\"", "]"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"indexForLabel", "[", "x_String", "]"}], " ", ":=", " ", 
   RowBox[{"index", "[", "x", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"indexForLabel", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"Failure", "[", 
    RowBox[{"\"\<BackgroundLabelMustBeString\>\"", ",", " ", 
     RowBox[{"<|", 
      RowBox[{"\"\<Input\>\"", " ", "->", " ", "x"}], "|>"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AdSLength", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<L_AdS\>\"", "]"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"etaValue", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<eta\>\"", "]"}], " ", "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"supersymmetry", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<supersymmetry\>\"", "]"}], " ", "&"}]}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"globalSymmetry", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<global_symmetry\>\"", "]"}], " ", "&"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"continuousSymmetryGroup", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", "\"\<global_symmetry\>\"", "]"}], 
       "[", "\"\<group\>\"", "]"}], " ", "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"discreteSymmetryGroup", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", "\"\<global_symmetry\>\"", "]"}], 
       "[", "\"\<discrete_symmetry\>\"", "]"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BFStable", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{
      RowBox[{"#", "[", "\"\<BF stability\>\"", "]"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MassSpectrum", "[", 
    RowBox[{"x_", ",", "sector_String"}], "]"}], ":=", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Function", "[", 
      RowBox[{"record", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"spectrumDefinitions", ",", "sector"}], "]"}], ",", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"spectrum", "=", 
             RowBox[{
              RowBox[{"record", "[", "\"\<masses\>\"", "]"}], "[", "sector", 
              "]"}]}], "}"}], ",", 
           RowBox[{"<|", 
            RowBox[{
             RowBox[{"\"\<physical field count\>\"", "->", 
              RowBox[{
              "spectrum", "[", "\"\<physical_field_count\>\"", "]"}]}], ",", 
             RowBox[{"\"\<Masses and multiplicities\>\"", "->", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{"Function", "[", 
                 RowBox[{"level", ",", 
                  RowBox[{"Join", "[", 
                   RowBox[{"level", ",", 
                    RowBox[{"<|", 
                    RowBox[{"\"\<value\>\"", "->", 
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"level", "[", "\"\<value\>\"", "]"}], ",", 
                    RowBox[{"10", "^", 
                    RowBox[{"-", "10"}]}]}], "]"}]}], "|>"}]}], "]"}]}], 
                 "]"}], ",", 
                RowBox[{"spectrum", "[", "\"\<levels\>\"", "]"}]}], "]"}]}]}],
             "|>"}]}], "]"}], ",", 
         RowBox[{"Failure", "[", 
          RowBox[{"\"\<UnknownSpectrumSector\>\"", ",", 
           RowBox[{"<|", 
            RowBox[{"\"\<Sector\>\"", "->", "sector"}], "|>"}]}], "]"}]}], 
        "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MassSpectrum", "[", 
    RowBox[{"x_", ",", "sector_"}], "]"}], ":=", 
   RowBox[{"Failure", "[", 
    RowBox[{"\"\<SpectrumSectorMustBeString\>\"", ",", 
     RowBox[{"<|", 
      RowBox[{"\"\<Sector\>\"", "->", "sector"}], "|>"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"massQuantities", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Function", "[", 
      RowBox[{"record", ",", " ", 
       RowBox[{"AssociationMap", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"spectrumDefinitions", "[", "#", "]"}], 
           "[", "\"\<mass_quantity\>\"", "]"}], " ", "&"}], ",", " ", 
         "sectorNames"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BackgroundSummary", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", " ", 
     RowBox[{"Function", "[", 
      RowBox[{"record", ",", " ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Index\>\"", " ", "->", " ", 
          RowBox[{"record", "[", "\"\<index\>\"", "]"}]}], ",", " ", 
         RowBox[{"\"\<Label\>\"", " ", "->", " ", 
          RowBox[{"record", "[", "\"\<label\>\"", "]"}]}], ",", " ", 
         RowBox[{"\"\<g LAdS\>\"", " ", "->", " ", 
          RowBox[{"record", "[", "\"\<L_AdS\>\"", "]"}]}], ",", 
         RowBox[{"\"\<eta\>\"", " ", "->", " ", 
          RowBox[{"record", "[", "\"\<eta\>\"", "]"}]}], ",", " ", 
         RowBox[{"\"\<Continuous symmetry group\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"record", "[", "\"\<global_symmetry\>\"", "]"}], 
           "[", "\"\<group\>\"", "]"}]}], ",", 
         RowBox[{"\"\<Discrete symmetry group\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"record", "[", "\"\<global_symmetry\>\"", "]"}], 
           "[", "\"\<discrete_symmetry\>\"", "]"}]}], ",", 
         RowBox[{"\"\<SUSY\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"record", "[", "\"\<supersymmetry\>\"", "]"}], 
           "[", "\"\<N\>\"", "]"}]}], ",", " ", 
         RowBox[{"\"\<BF stable\>\"", " ", "->", " ", 
          RowBox[{"record", "[", "\"\<BF stability\>\"", "]"}]}]}], "|>"}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BackgroundTableData", "[", "]"}], " ", ":=", " ", 
   RowBox[{"BackgroundSummary", " ", "/@", " ", 
    RowBox[{"Range", "[", "solutionCount", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ListBackgrounds", "[", 
    RowBox[{"filter_", ":", "All"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rows", "=", 
        RowBox[{"BackgroundTableData", "[", "]"}]}], ",", "headers"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"headers", "=", 
       RowBox[{"Keys", "[", 
        RowBox[{"First", "[", "rows", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rows", "=", 
       RowBox[{"Switch", "[", 
        RowBox[{"filter", ",", "All", ",", "rows", ",", "\"\<SUSY\>\"", ",", 
         RowBox[{"Select", "[", 
          RowBox[{"rows", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", "\"\<SUSY\>\"", "]"}], ">", "0"}], "&"}]}], 
          "]"}], ",", "\"\<BF_stable\>\"", ",", 
         RowBox[{"Select", "[", 
          RowBox[{"rows", ",", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"#", "[", "\"\<BF stable\>\"", "]"}], "]"}], "&"}]}], 
          "]"}], ",", "_", ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Failure", "[", 
           RowBox[{"\"\<UnknownFilter\>\"", ",", 
            RowBox[{"<|", 
             RowBox[{"\"\<Filter\>\"", "->", "filter"}], "|>"}]}], "]"}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Values", "/@", "rows"}], ",", "headers"}], "]"}], ",", 
        RowBox[{"Frame", "->", "All"}], ",", 
        RowBox[{"Alignment", "->", "Left"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.998963755581152*^9, 3.9989640000135784`*^9}, {
   3.9989640342492485`*^9, 3.998964124225874*^9}, {3.998964156146591*^9, 
   3.998964209724058*^9}, {3.9989645433345985`*^9, 3.998964544152397*^9}, {
   3.9989650422581196`*^9, 3.998965045413637*^9}, 3.9989658542812786`*^9, 
   3.998967090193367*^9, {3.998967263881668*^9, 3.9989672643780823`*^9}, {
   3.998967298515053*^9, 3.998967317758396*^9}, {3.998969511922884*^9, 
   3.9989695271636925`*^9}, {3.998982811119568*^9, 3.9989828180970135`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d78bf175-0613-3f46-a0c1-57db07a25974"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "modelData", ",", " ", "backgroundData", ",", " ", "backgroundValues", ",",
     " ", "fields", ",", " ", "shapeFields", ",", " ", "fieldNames", ",", 
    "\n", "shapeFieldNames", ",", " ", "readFormula", ",", " ", "V", ",", " ",
     "h1", ",", " ", "h2m", ",", " ", "d", ",", " ", "k", ",", " ", "LAdS", ",",
     " ", "eta", ",", " ", "parameterRules", ",", "\n", "etaOfFields", ",", 
    " ", "radiusSquaredOfFields", ",", " ", "scalingEquationResiduals", ",", 
    " ", "scalingEquations", ",", "\n", "backgroundEquations", ",", " ", 
    "allEquationResiduals", ",", " ", "equationResidualsAt", ",", "\n", 
    "GetBackground", ",", " ", "BackgroundRules", ",", " ", 
    "BackgroundResidual", ",", " ", "CheckBackground", ",", " ", 
    "CheckAllBackgrounds"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"modelData", " ", "=", " ", 
   RowBox[{"importData", "[", "\"\<model_22_scalars.json\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"backgroundData", " ", "=", " ", 
   RowBox[{"importData", "[", "\"\<backgrounds_22_scalars.json\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AssociationQ", "[", "modelData", "]"}], " ", "&&", " ", 
     RowBox[{"AssociationQ", "[", "backgroundData", "]"}]}], ",", 
    " ", "\"\<BackgroundImportFailed\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fieldNames", " ", "=", " ", 
   RowBox[{"modelData", "[", "\"\<fields\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "fieldNames", "]"}], " ", "===", " ", "22"}], 
     " ", "&&", " ", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"fieldNames", ",", " ", "StringQ"}], "]"}], " ", "&&", 
     RowBox[{"DuplicateFreeQ", "[", "fieldNames", "]"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{"First", "[", "fieldNames", "]"}], " ", "===", 
      " ", "\"\<varphi\>\""}]}], ",", " ", "\"\<UnexpectedFieldBasis\>\""}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"shapeFieldNames", " ", "=", " ", 
   RowBox[{"Rest", "[", "fieldNames", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ListQ", "[", 
      RowBox[{"backgroundData", "[", "\"\<solutions\>\"", "]"}], "]"}], " ", "&&", 
     RowBox[{
      RowBox[{"Lookup", "[", 
       RowBox[{
        RowBox[{"backgroundData", "[", "\"\<solutions\>\"", "]"}], ",", 
        " ", "\"\<label\>\""}], "]"}], " ", "===", " ", "solutionLabels"}], 
     " ", "&&", 
     RowBox[{
      RowBox[{"Lookup", "[", 
       RowBox[{
        RowBox[{"backgroundData", "[", "\"\<solutions\>\"", "]"}], ",", 
        " ", "\"\<index\>\""}], "]"}], " ", "===", " ", "solutionIndices"}], 
     " ", "&&", 
     RowBox[{"And", " ", "@@", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"#", "[", "\"\<values\>\"", "]"}], "]"}], " ", "===", " ", 
          RowBox[{"Length", "[", "fieldNames", "]"}]}], " ", "&"}], " ", "/@",
         " ", 
        RowBox[{"backgroundData", "[", "\"\<solutions\>\"", "]"}]}], 
       ")"}]}]}], ",", "\"\<BackgroundCatalogueMismatch\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"backgroundValues", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"readNumber", " ", "/@", " ", 
       RowBox[{"#", "[", "\"\<values\>\"", "]"}]}], " ", "&"}], ")"}], " ", "/@",
     " ", 
    RowBox[{"backgroundData", "[", "\"\<solutions\>\"", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"backgroundValues", ",", " ", "finiteNumberQ"}], "]"}], ",", 
    " ", "\"\<InvalidBackgroundValues\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"requireData", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StringQ", "[", 
      RowBox[{
       RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], 
       "[", "\"\<V\>\"", "]"}], "]"}], " ", "&&", 
     RowBox[{"StringQ", "[", 
      RowBox[{
       RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], 
       "[", "\"\<h1\>\"", "]"}], "]"}], " ", "&&", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"Keys", "[", 
        RowBox[{
         RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], 
         "[", "\"\<h2m\>\"", "]"}], "]"}], "]"}], " ", "===", " ", 
      RowBox[{"Sort", "[", "shapeFieldNames", "]"}]}], " ", "&&", 
     RowBox[{"VectorQ", "[", 
      RowBox[{
       RowBox[{"Values", "[", 
        RowBox[{
         RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], 
         "[", "\"\<h2m\>\"", "]"}], "]"}], ",", " ", "StringQ"}], "]"}]}], ",",
     " ", "\"\<InvalidModelExpressions\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<ScalingBackgroundsFields`*\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fields", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<ScalingBackgroundsFields`\>\"", " ", "<>", " ", "#"}], 
      "]"}], " ", "&"}], " ", "/@", " ", "fieldNames"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"shapeFields", " ", "=", " ", 
   RowBox[{"Rest", "[", "fields", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"readFormula", "[", "s_String", "]"}], " ", ":=", " ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "$Context", " ", "=", " ", "\"\<ScalingBackgroundsFields`\>\""}], ",", 
       " ", 
       RowBox[{"$ContextPath", " ", "=", " ", 
        RowBox[{"{", "\"\<System`\>\"", "}"}]}]}], "}"}], ",", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"s", ",", " ", "InputForm"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V", " ", "=", " ", 
   RowBox[{"readFormula", "[", 
    RowBox[{
     RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], "[", "\"\<V\>\"",
      "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"h1", " ", "=", " ", 
   RowBox[{"readFormula", "[", 
    RowBox[{
     RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], "[", "\"\<h1\>\"",
      "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"h2m", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"readFormula", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"modelData", "[", "\"\<expressions\>\"", "]"}], 
        "[", "\"\<h2m\>\"", "]"}], "[", "#", "]"}], "]"}], " ", "&"}], " ", "/@",
     " ", "shapeFieldNames"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"d", " ", "=", " ", "3"}], ";", " ", 
  RowBox[{"k", " ", "=", " ", 
   RowBox[{"-", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"parameterRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Symbol", "[", "\"\<ScalingBackgroundsFields`g\>\"", "]"}], " ", 
     "->", " ", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"scalingEquationResiduals", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"LAdS", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"V", ",", " ", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
       "shapeFields"}], ")"}]}], "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"eta", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"k", "^", "2"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"h1", ",", " ", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
       "shapeFields"}], ")"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eta", "/", "k"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", " ", "+", " ", "eta"}], ")"}], " ", "h2m"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"scalingEquations", " ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"scalingEquationResiduals", " ", "==", " ", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"etaOfFields", " ", "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"k", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"k", "^", "2"}]}], " ", "+", " ", "h1"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"radiusSquaredOfFields", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d", " ", "+", " ", "1"}], ")"}], " ", 
         RowBox[{"k", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"d", " ", "h1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "d", " ", 
         RowBox[{"k", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", " ", "-", " ", "1"}], ")"}], " ", "h1"}]}], ")"}]}], 
     ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{"V", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"k", "^", "2"}]}], " ", "+", " ", "h1"}], ")"}], "^", 
       "2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"backgroundEquations", " ", "=", " ", 
   RowBox[{"scalingEquations", " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eta", " ", "->", " ", "etaOfFields"}], ",", " ", 
      RowBox[{
       RowBox[{"LAdS", "^", "2"}], " ", "->", " ", 
       "radiusSquaredOfFields"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"allEquationResiduals", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eta", " ", "-", " ", "etaOfFields"}], ",", " ", 
       RowBox[{
        RowBox[{"LAdS", "^", "2"}], " ", "-", " ", 
        "radiusSquaredOfFields"}]}], "}"}], ",", " ", 
     "scalingEquationResiduals"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GetBackground", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"withSolution", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"backgroundValues", "[", 
        RowBox[{"[", 
         RowBox[{"#", "[", "\"\<index\>\"", "]"}], "]"}], "]"}], "]"}], " ", 
      "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BackgroundRules", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"values", " ", "=", " ", 
       RowBox[{"GetBackground", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FailureQ", "[", "values", "]"}], ",", " ", "values", ",", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"fields", " ", "->", " ", "values"}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"equationResidualsAt", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rules", " ", "=", " ", 
        RowBox[{"BackgroundRules", "[", "x", "]"}]}], ",", " ", "result"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FailureQ", "[", "rules", "]"}], ",", " ", 
        RowBox[{"Return", "[", "rules", "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"Quiet", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"allEquationResiduals", " ", "/.", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"rules", ",", " ", "parameterRules", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"LAdS", " ", "->", " ", 
                RowBox[{"AdSLength", "[", "x", "]"}]}], ",", " ", 
               RowBox[{"eta", " ", "->", " ", 
                RowBox[{"etaValue", "[", "x", "]"}]}]}], "}"}]}], "]"}]}], ",",
           " ", "MachinePrecision"}], "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VectorQ", "[", 
          RowBox[{"result", ",", " ", "finiteNumberQ"}], "]"}], " ", "&&", 
         " ", 
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], " ", "===", " ", "23"}]}], ",",
         " ", "result", ",", 
        RowBox[{"Failure", "[", 
         RowBox[{"\"\<BackgroundResidualEvaluationFailed\>\"", ",", " ", 
          RowBox[{"<|", 
           RowBox[{"\"\<Background\>\"", " ", "->", " ", "x"}], "|>"}]}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BackgroundResidual", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"equationResidualsAt", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FailureQ", "[", "result", "]"}], ",", " ", "result", ",", " ", 
       RowBox[{"Drop", "[", 
        RowBox[{"result", ",", " ", "2"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckBackground", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"equationResidualsAt", "[", "x", "]"}]}], ",", " ", 
       "maximum"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FailureQ", "[", "result", "]"}], ",", " ", 
        RowBox[{"Return", "[", "result", "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"maximum", " ", "=", " ", 
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", "result", "]"}], "]"}]}], ";", 
      RowBox[{"{", 
       RowBox[{"maximum", ",", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"maximum", " ", "<", " ", 
           RowBox[{"10", "^", 
            RowBox[{"-", "10"}]}]}], ",", " ", "\"\<Below treshold\>\"", ",", 
          " ", "\"\<Above or equal to treshold\>\""}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckAllBackgrounds", "[", "]"}], " ", ":=", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"result", " ", "=", " ", 
             RowBox[{"CheckBackground", "[", "j", "]"}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"FailureQ", "[", "result", "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{"label", "[", "j", "]"}], ",", " ", "result", ",", 
               " ", "\"\<Evaluation failed\>\""}], "}"}], ",", " ", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", " ", 
                 RowBox[{"label", "[", "j", "]"}]}], "}"}], ",", " ", 
               "result"}], "]"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "solutionCount"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\"\<Index\>\"", ",", " ", "\"\<Label\>\"", ",", 
         " ", "\"\<Maximum residual\>\"", ",", " ", "\"\<Check\>\""}], 
        "}"}]}], "]"}], ",", " ", 
     RowBox[{"Frame", " ", "->", " ", "All"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"<|", 
  RowBox[{
   RowBox[{"\"\<Backgrounds\>\"", " ", "->", " ", "solutionCount"}], ",", " ", 
   RowBox[{"\"\<Fields\>\"", " ", "->", " ", 
    RowBox[{"Length", "[", "fields", "]"}]}]}], "|>"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.998963755581152*^9, 3.9989640000135784`*^9}, {
   3.9989640342492485`*^9, 3.998964124225874*^9}, {3.998964156146591*^9, 
   3.998964175846796*^9}, {3.9989642209786625`*^9, 3.9989643510319424`*^9}, 
   3.9989651327907906`*^9, {3.9989660911500473`*^9, 3.9989660955825787`*^9}, {
   3.9989665504304676`*^9, 3.998966584017723*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"336603b3-4a14-db4e-9080-2033b1eaf860"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Backgrounds\"\>", "\[Rule]", "78"}], ",", 
   RowBox[{"\<\"Fields\"\>", "\[Rule]", "22"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  3.998964353905592*^9, 3.998965885130806*^9, 3.9989660986300316`*^9, {
   3.9989665576442013`*^9, 3.9989665857034054`*^9}, 3.9989671008260174`*^9, 
   3.9989695447475624`*^9, {3.9989823476939335`*^9, 3.9989823557294617`*^9}, 
   3.998982848426159*^9, 3.99935944745665*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"b125ab99-6ac8-c74e-8a52-3c1a5bea1c77"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{
  3.9989659272741203`*^9},ExpressionUUID->"30130a7d-f580-ec47-af0d-\
59eb7983280c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BackgroundSummary", "[", "\"\<Z666666\>\"", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Summary", " ", "of", " ", "the", " ", "key", " ", "data", " ", 
    "associated", " ", "to", " ", "a", " ", "chosen", " ", "background"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BackgroundSummary", "[", "1", "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "all", " ", "functions", " ", "take", " ", "both", " ", "label", " ", 
    "and", " ", "index"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.998965949333599*^9, 3.998966017215214*^9}, {
  3.9989662978970222`*^9, 3.9989662989574776`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"9ae07e14-5d3f-844e-a4ba-81938db374d8"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Index\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"Label\"\>", "\[Rule]", "\<\"Z666666\"\>"}], ",", 
   RowBox[{"\<\"g LAdS\"\>", "\[Rule]", "0.6666666666666666`"}], ",", 
   RowBox[{"\<\"eta\"\>", "\[Rule]", "0.3333333333333333`"}], ",", 
   RowBox[{"\<\"Continuous symmetry group\"\>", "\[Rule]", "\<\"SO(7)\"\>"}], 
   ",", 
   RowBox[{"\<\"Discrete symmetry group\"\>", 
    "\[Rule]", "\<\"None found\"\>"}], ",", 
   RowBox[{"\<\"SUSY\"\>", "\[Rule]", "8"}], ",", 
   RowBox[{"\<\"BF stable\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9989823557771626`*^9, 3.9989826930800686`*^9, 
  3.99898287007197*^9, 3.999359481849964*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c0fce125-bda4-7448-b73f-bf1f72bc409a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymbolName", "/@", "fields"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "22", " ", "scalar", " ", "fields"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetBackground", "[", "\"\<Z666666\>\"", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "values", " ", "of", " ", "the", " ", "scalar", " ", "fields", " ", "in", 
     " ", "given", " ", 
     RowBox[{"background", ".", " ", "The"}], " ", "first", " ", "entry", " ",
      "is", " ", "the", " ", "running", " ", "dilaton"}], ",", " ", 
    RowBox[{
    "the", " ", "zero", " ", "is", " ", "its", " ", "value", " ", "on", " ", 
     "the", " ", "chosen", " ", "radial", " ", "reference", " ", 
     RowBox[{"slice", ".", " ", "All"}], " ", "other", " ", "scalars", " ", 
     "do", " ", "not", " ", 
     RowBox[{"run", "."}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9989662645138187`*^9, 3.998966433819584*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"e24f3983-0162-584f-9d44-5f8a7a04d45b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"varphi\"\>", ",", "\<\"X1\"\>", ",", "\<\"X2\"\>", 
   ",", "\<\"X3\"\>", ",", "\<\"X4\"\>", ",", "\<\"X5\"\>", ",", "\<\"X6\"\>",
    ",", "\<\"Chi1\"\>", ",", "\<\"Chi2\"\>", ",", "\<\"Chi3\"\>", 
   ",", "\<\"Chi4\"\>", ",", "\<\"Chi5\"\>", ",", "\<\"Chi6\"\>", 
   ",", "\<\"Chi7\"\>", ",", "\<\"Chi8\"\>", ",", "\<\"Chi9\"\>", 
   ",", "\<\"Chi10\"\>", ",", "\<\"Chi11\"\>", ",", "\<\"Chi12\"\>", 
   ",", "\<\"Chi13\"\>", ",", "\<\"Chi14\"\>", ",", "\<\"Chi15\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9989644288771973`*^9, 3.998965713447567*^9, 
  3.998966101335579*^9, 3.998966438490032*^9, 3.9989665908971806`*^9, 
  3.998967286871704*^9, 3.9989695524576073`*^9, 3.998982369250004*^9, 
  3.9989826939316216`*^9, 3.9989828711359463`*^9, 3.999359483089035*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"de4be777-904d-7046-819a-8789d113c857"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9989644288771973`*^9, 3.998965713447567*^9, 
  3.998966101335579*^9, 3.998966438490032*^9, 3.9989665908971806`*^9, 
  3.998967286871704*^9, 3.9989695524576073`*^9, 3.998982369250004*^9, 
  3.9989826939316216`*^9, 3.9989828711359463`*^9, 3.999359483089035*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"ff521589-6b56-084a-b5f1-d4326bfad4ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MassSpectrum", "[", 
   RowBox[{"\"\<Z666666\>\"", ",", " ", "\"\<scalars\>\""}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Displays", " ", "the", " ", "number", " ", "of", " ", "physical", " ", 
    "fields", " ", "and", " ", "their", " ", "masses", " ", "and", " ", 
    "multiplicities", " ", "in", " ", "the", " ", "chosen", " ", "sector", " ",
     "for", " ", "a", " ", "chosen", " ", 
    RowBox[{"background", ".", " ", "\[IndentingNewLine]", "sectors"}], " ", 
    "\[Epsilon]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<scalars\>\"", ",", " ", "\"\<spin_one_half\>\"", ",", 
      " ", "\"\<vectors\>\"", ",", " ", "\"\<spin_three_halves\>\"", ",", 
      " ", "\"\<spin_two\>\""}], "}"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9989666958517303`*^9, 3.9989667606216984`*^9}, {
  3.998969568981283*^9, 3.998969596527504*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"2d572912-32e7-c545-83bc-78b26ac39dd8"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"physical field count\"\>", "\[Rule]", "63"}], ",", 
   RowBox[{"\<\"Masses and multiplicities\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\<\"value\"\>", "\[Rule]", 
         RowBox[{"-", "2.666666666666668`"}]}], ",", 
        RowBox[{"\<\"multiplicity\"\>", "\[Rule]", "27"}]}], 
       "\[RightAssociation]"}], ",", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\<\"value\"\>", "\[Rule]", 
         RowBox[{"-", "2.333333333333334`"}]}], ",", 
        RowBox[{"\<\"multiplicity\"\>", "\[Rule]", "35"}]}], 
       "\[RightAssociation]"}], ",", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\<\"value\"\>", "\[Rule]", "0"}], ",", 
        RowBox[{"\<\"multiplicity\"\>", "\[Rule]", "1"}]}], 
       "\[RightAssociation]"}]}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  3.9989644400750313`*^9, 3.998965096630518*^9, {3.9989656976250343`*^9, 
   3.998965714754751*^9}, 3.9989658345438023`*^9, 3.998966593302143*^9, 
   3.998966766022768*^9, 3.998967286932379*^9, {3.9989695537578316`*^9, 
   3.9989695662900887`*^9}, 3.9989695998261623`*^9, 3.9989823716256924`*^9, 
   3.99898269471587*^9, 3.998982872356678*^9, 3.99935948418338*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"9add2e5f-3e7e-e64d-8dc8-366a521d7e70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckBackground", "[", "5", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Checks", " ", "that", " ", "chosen", " ", "background", " ", "solves", " ",
     "equation", " ", 
    RowBox[{"(", "6", ")"}], " ", "of", " ", "the", " ", "manuscript"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"CheckAllBackgrounds", "[", "]"}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Checks", " ", "all", " ", "backgrounds", " ", "simultaneously"}],
     "*)"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9989666394151955`*^9, 3.9989666928927402`*^9}, {
  3.99896680728088*^9, 3.998966807456129*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e9db9edf-8e9b-eb4c-9b78-78ffacdbbbae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.554312234475219`*^-14", ",", "\<\"Below treshold\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.99935948532802*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"3c2c815f-dd93-8a40-ac5b-ab6f28c02875"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"globalSymmetry", "[", "3", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Displays", " ", "all", " ", "global", " ", "symmetry", " ", "data", " ", 
    "for", " ", "a", " ", "chosen", " ", "background"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"continuousSymmetryGroup", "[", "3", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Displays", " ", "continuous", " ", "global", " ", "symmetry"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discreteSymmetryGroup", "[", "3", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Displays", " ", "identified", " ", "discrete", " ", "global", " ", 
    "symmetry"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.998982397642359*^9, 3.99898240383305*^9}, {
  3.9989827241590347`*^9, 3.9989828013221893`*^9}, {3.9989828324313374`*^9, 
  3.998982833819666*^9}, {3.9989828811987247`*^9, 3.9989829162282257`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"f4099bfb-3e5c-914a-8042-e6f88c2f09d4"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"group\"\>", "\[Rule]", "\<\"SU(3)\"\>"}], ",", 
   RowBox[{"\<\"lie_algebra\"\>", "\[Rule]", "\<\"su(3)\"\>"}], ",", 
   RowBox[{"\<\"lie_algebra_dimension\"\>", "\[Rule]", "8"}], ",", 
   RowBox[{"\<\"discrete_symmetry\"\>", "\[Rule]", "\<\"Z2\"\>"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  3.998982404390545*^9, 3.9989826962103653`*^9, 3.998982751521147*^9, {
   3.9989828749480743`*^9, 3.9989828836827774`*^9}, 3.998982917781519*^9, {
   3.9993594871123238`*^9, 3.9993594911782055`*^9}},
 CellLabel->
  "Out[135]=",ExpressionUUID->"497e8f47-8463-744b-a39d-cf801fdf75fd"],

Cell[BoxData["\<\"SU(3)\"\>"], "Output",
 CellChangeTimes->{
  3.998982404390545*^9, 3.9989826962103653`*^9, 3.998982751521147*^9, {
   3.9989828749480743`*^9, 3.9989828836827774`*^9}, 3.998982917781519*^9, {
   3.9993594871123238`*^9, 3.999359491189438*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"eb46189a-202e-5a44-bf9f-63ebadd17f7d"],

Cell[BoxData["\<\"Z2\"\>"], "Output",
 CellChangeTimes->{
  3.998982404390545*^9, 3.9989826962103653`*^9, 3.998982751521147*^9, {
   3.9989828749480743`*^9, 3.9989828836827774`*^9}, 3.998982917781519*^9, {
   3.9993594871123238`*^9, 3.9993594911914463`*^9}},
 CellLabel->
  "Out[137]=",ExpressionUUID->"82b38415-d941-054a-add6-d0bb4d930be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListBackgrounds", "[", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Summary", " ", "of", " ", "key", " ", "quantities", " ", "for", " ", 
    "all", " ", "discovered", " ", "backgrounds"}], " ", "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListBackgrounds", "[", "\"\<SUSY\>\"", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Summary", " ", "of", " ", "key", " ", "quantities", " ", "for", " ", 
    "all", " ", "discovered", " ", "SUSY", " ", "backgrounds"}], " ", "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListBackgrounds", "[", "\"\<BF_stable\>\"", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Summary", " ", "of", " ", "key", " ", "quantities", " ", "for", " ", 
    "all", " ", "discovered", " ", "BF", " ", "stable", " ", "backgrounds"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.998966874840704*^9, 3.9989668956763477`*^9}, {
  3.9989671087296906`*^9, 3.998967157093895*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"7a826f3f-1142-6a42-8f5e-09c92017ffed"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Index\"\>", "\<\"Label\"\>", "\<\"g LAdS\"\>", "\<\"eta\"\>", \
"\<\"Continuous symmetry group\"\>", "\<\"Discrete symmetry group\"\>", \
"\<\"SUSY\"\>", "\<\"BF stable\"\>"},
    {"1", "\<\"Z666666\"\>", "0.6666666666666666`", 
     "0.3333333333333333`", "\<\"SO(7)\"\>", "\<\"None found\"\>", "8", 
     "True"},
    {"3", "\<\"Z597968\"\>", "0.5979686981704028`", 
     "0.2754418600281966`", "\<\"SU(3)\"\>", "\<\"Z2\"\>", "1", "True"},
    {"4", "\<\"Z596827\"\>", "0.5968279826236427`", 
     "0.2655644370746374`", "\<\"G2\"\>", "\<\"None found\"\>", "0", "True"},
    {"6", "\<\"Z570472\"\>", "0.5704723516767396`", 
     "0.2573339575529217`", "\<\"U(2)\"\>", "\<\"Z2\"\>", "2", "True"},
    {"41", "\<\"Z448357\"\>", "0.4483573825664941`", 
     "0.16495999915405732`", "\<\"U(1)\"\>", "\<\"(Z2)^2\"\>", "1", "True"},
    {"54", "\<\"Z394258\"\>", "0.3942582291899537`", 
     "0.14339279548168604`", "\<\"U(1)\"\>", "\<\"(Z2)^2\"\>", "1", "True"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9989823763279667`*^9, 3.9989826969512367`*^9, 
  3.9989829206880894`*^9, 3.999359502310772*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"3fb15f9f-5c39-5440-8d86-1b6897c0f75d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Saveable->True,
WindowSize->{1288.5, 855.75},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
WindowTitle->"Scaling backgrounds: compact spectra",
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8688304-eb0e-124d-bad0-88eb6d3e0ccd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[626, 23, 129, 0, 96, "Title",ExpressionUUID->"1d9bf42c-3a83-b641-9e87-37f0b277ca73"],
Cell[758, 25, 4063, 70, 913, "Abstract",ExpressionUUID->"df26af14-08c8-47df-a845-cf5cfc971f16"],
Cell[CellGroupData[{
Cell[4846, 99, 322, 6, 66, "Section",ExpressionUUID->"7298ba20-eb47-b342-bf83-a99ab2a1dee9"],
Cell[5171, 107, 294, 6, 33, "Text",ExpressionUUID->"e95ee4a4-0352-024b-8516-65306890a898"],
Cell[5468, 115, 24632, 633, 1414, "Input",ExpressionUUID->"d78bf175-0613-3f46-a0c1-57db07a25974",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[30125, 752, 15744, 424, 919, "Input",ExpressionUUID->"336603b3-4a14-db4e-9080-2033b1eaf860",
 InitializationCell->True],
Cell[45872, 1178, 577, 11, 32, "Output",ExpressionUUID->"b125ab99-6ac8-c74e-8a52-3c1a5bea1c77"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46498, 1195, 131, 3, 66, "Section",ExpressionUUID->"30130a7d-f580-ec47-af0d-59eb7983280c"],
Cell[CellGroupData[{
Cell[46654, 1202, 753, 18, 47, "Input",ExpressionUUID->"9ae07e14-5d3f-844e-a4ba-81938db374d8"],
Cell[47410, 1222, 835, 17, 32, "Output",ExpressionUUID->"c0fce125-bda4-7448-b73f-bf1f72bc409a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48282, 1244, 1038, 22, 66, "Input",ExpressionUUID->"e24f3983-0162-584f-9d44-5f8a7a04d45b"],
Cell[49323, 1268, 902, 15, 32, "Output",ExpressionUUID->"de4be777-904d-7046-819a-8789d113c857"],
Cell[50228, 1285, 664, 12, 32, "Output",ExpressionUUID->"ff521589-6b56-084a-b5f1-d4326bfad4ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50929, 1302, 967, 19, 47, "Input",ExpressionUUID->"2d572912-32e7-c545-83bc-78b26ac39dd8"],
Cell[51899, 1323, 1443, 32, 51, "Output",ExpressionUUID->"9add2e5f-3e7e-e64d-8dc8-366a521d7e70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53379, 1360, 755, 19, 47, "Input",ExpressionUUID->"e9db9edf-8e9b-eb4c-9b78-78ffacdbbbae"],
Cell[54137, 1381, 243, 6, 34, "Output",ExpressionUUID->"3c2c815f-dd93-8a40-ac5b-ab6f28c02875"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54417, 1392, 1009, 22, 66, "Input",ExpressionUUID->"f4099bfb-3e5c-914a-8042-e6f88c2f09d4"],
Cell[55429, 1416, 670, 13, 32, "Output",ExpressionUUID->"497e8f47-8463-744b-a39d-cf801fdf75fd"],
Cell[56102, 1431, 342, 6, 32, "Output",ExpressionUUID->"eb46189a-202e-5a44-bf9f-63ebadd17f7d"],
Cell[56447, 1439, 341, 6, 32, "Output",ExpressionUUID->"82b38415-d941-054a-add6-d0bb4d930be3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56825, 1450, 1049, 24, 66, "Input",ExpressionUUID->"7a826f3f-1142-6a42-8f5e-09c92017ffed"],
Cell[57877, 1476, 1434, 27, 142, "Output",ExpressionUUID->"3fb15f9f-5c39-5440-8d86-1b6897c0f75d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


